Variable selection for the prediction of C[0,1]-valued AR processes using RKHS

A model for the prediction of functional time series is introduced, where observations are assumed to be continuous random functions. We model the dependence of the data with a nonstandard autoregressive structure, motivated in terms of the Reproducing Kernel Hilbert Space (RKHS) generated by the auto-covariance function of the data. The new approach helps to find relevant points of the curves in terms of prediction accuracy. This dimension reduction technique is particularly useful for applications, since the results are usually directly interpretable in terms of the original curves. An empirical study involving real and simulated data is included, which generates competitive results. Supplementary material includes R-Code, tables and mathematical comments.

==> anc/0_README.txt <==
 
   Table of Contents
---------------------------------------------

   1. System Requirements

   2. Running the experiments

   3. Additional files

   4. Acknowledgements and contact Information



1. System Requirements
---------------------------------------------
   
The files required in order to execute the experiments are implemented in R, so some R version is required. The following R packages are required depending on which files are executed:

    - fda: The main package on which the experiments are based, so it is mandatory.

    - xtable: Needed to present the results of the experiments as LaTeX tables, so it is mandatory.

    - xlsx: The complete tables of errors can be stored in xlsx files (whenever the "save" variable is TRUE), but this package is required in this case.

    - sde, Sim.DiffProc: To generate the Ornstein-Uhlenbeck data set of Example 1.

    - pracma: To execute the RKHS-based method proposed in the paper. Also for the approximation experiments.

    - expsmooth: To load the utility data set presented in Section 5.4.

    - plot3D: To plot the kernel approximations of the experiment introduced in Section 6.3.



2. Running the experiments
---------------------------------------------

The following two files contain the code of the simulations described in the paper. The working directory should be changed to the one that contains these files. The results are summarized as LaTeX tables and could be stored in xlsx files if desired. In the first three files the fFPE and KR methods are involved, but since this code is not provided, there are two variables "executeFPE" and "executeKR" which may be set to True if the code files of the methods are available. If the variables are False, the execution will show some warnings when trying to print the results of these methods.

    - Test_SimulatedData.R: Experiments for simulated data. The available data sets are the ones exposed in Section 5.3 of the paper. Each experiment has been replicated 100 times and the iteration number is printed if the variable "print_info" is TRUE. The results are analyzed in Section 6.1.

    - Test_RealData.R: Experiments for the real data exposed in Section 5.4 of the paper. The results are analyzed in Section 6.1.

    - Test_ExecutionTime.R: Experiments to measure the execution times for the simulated data sets for sample sizes 50, 100, 150,200 and 250. The data sets are the ones exposed in Section 5.3 of the paper. Each experiment has been replicated 100 times and the iteration number is printed if the variable "print_info" is TRUE. If the variable "store"is True, the generated graphics are stored as jpeg files. The results are analyzed in Section 6.2.

    - Test_ExecutionTimeFCAR.R: Experiments to measure the execution times of the functional implementations of the proposal when changing the order of the model FCAR(q), q=1,...,5, with Ornstein–Uhlenbeck processes. Each experiment has been replicated 100 times and the iteration number is printed if the variable "print_info" is TRUE. If the variable "store"is True, the generated graphics are stored as jpeg files. The results are analyzed in Section 6.2.

    - Approximation_KernelPhi.R: Approximation experiments presented in Section 6.3. For a given kernel function phi in the RKHS of the Brownian motion, the approximation functions presented in Equation (7) of the manuscript for different values p are computed. If the variable "example" is 1, the sparse kernel with logarithm weight functions presented in Section 5.3 is used. If its value is 2, the kernel function provided in the code (line 80) is used. This kernel function can be changed by any continuous function such that phi(s,0)=0 for all s in [0,1] and the derivatives of phi(s,) are in L^2[0,1].

The characteristics of these files are described in more detail in the headers of the files.



3. Additional files
---------------------------------------------

METHODS:

These files contain the code of the three methods described in Section 6.2 of the paper and should be in the same folder as the main ones.

    - RKHS: Variable selection method proposed in the paper. Both the functional and the discrete approaches are included in this file (consult the headers of the functions for more details)

    - FPE (not included): Dimension reduction method based on functional principal components analysis (fFPE) proposed in Aue et al. (2015). This file was provided by Siegfried Hörmann.

    - KR (not included): Prediction method by Bosq (standard prediction method for functional autoregressive processes) where the order of the model is fitted by the multiple testing procedure proposed in Kokoszka and Reimherr (2012). This file was provided by Siegfried Hörmann.

-----------------------

AUXILIARY FILES

These files are required to execute the experiments and must be in the same folder as the main ones. The files for loading the pollution and traffic volume data sets were provided by Siegfried Hörmann and are not included.

    - Simulate_data.R: Contains all the functions that generate the simulated data sets exposed in Section 5.3.

    - Load_temp.R: Function that loads and processes the indoor temperature (ºC) data set.

    - Load_utility.R: Function that loads and processes the utility demand data set.

    - myVioplot.R: Modified version of the "vioplot" of the package "vioplot" to plot several colors and to admit a data list as input.

-----------------------

DATA FILES 

File "temp.xlsx" contains the indoor temperature data set described in Section 6.4. This file is required to execute the real data experiments and must be in the same folder as the main ones. This data set is part of a bigger one available in http://archive.ics.uci.edu/ml/datasets/SML2010. The files containing the pollution and traffic volume data sets were provided by Siegfried Hörmann and are not included.



4. Acknowledgements and contact Information
---------------------------------------------

We want to thank Siegfried Hörmann (shormann@ulb.ac.be) for providing us the code of the fFPE and KR methods, and the files to process the real data sets (although the code files for these simulations are not provided here, due to legal limitations with the data sets).

Authors information:
   Beatriz Bueno-Larraz (beatriz.bueno@uam.es & beatriz.bueno.larraz@gmail.com)
   Departamento de Matemáticas
   Universidad Autónoma de Madrid

   Johannes Klepsch (j.j.klepsch@gmail.com)
   Lehrstuhl für Mathematische Statistik
   Technische Universität München









==> anc/Approximation_KernelPhi.R <==
################################################################################
#################################################################################
# Approximation_KernelPhi.R
#
# For a given kernel function phi in the RKHS of the Brownian motion, it plots
# the approximations of Equation (7) of the manuscript for different values p.
# If the variable "example" is 1, the sparse kernel with logs presented in
# Section 5.3 is used. If its value is 2, the provided kernel function is used.
#
# Author: Beatriz Bueno-Larraz
# Date:   14-02-2018
#
# Notes: 
#   - fda, pracma and plot3D libraries are required
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))
library(fda)
library(plot3D)
library(pracma)


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# RKHSprod
#
# Auxiliar function that computes the inner product between two functions of the 
# RKHS H(X) associated with the Brownian Motion.
#
# Input
#   grid: vector of points in [0,1]
#   f: one of the functions in H(X)
#   g: the other function in H(X)
#
# Return
#   Value of the inner product
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
RKHSprod <- function(grid,f,g) {
  df = diff(f)*length(grid)
  dg = diff(g)*length(grid)
  return(trapz(grid[1:(length(grid)-1)],df*dg))
}


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# Main function
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

drawPhis = T #If T, the kernels are plotted
drawDist = T #If T, the RKHS distances between the approximations and the real kernel are plotted

example = 2 # 1: finite sum with logs,  2: other kernel function

Nt = 100 #Grid size
grid = seq(1/Nt,1,length=Nt)

# Kernel function
phi = array(NA,c(Nt,Nt))
if (example==1) {
  # Real set of points T*
  points = c(30,50,90)
  p_real = length(points)
  
  # Construct the phi functions
  phi_funs = array(NA,c(p_real,Nt))
  for (j in 1:p_real) {
    phi_funs[j,] = log((1+grid)/j) #Log functions
  }
  
  # Construct the whole function
  for (s in 1:Nt) {
    for (t in 1:Nt) {
      phi[s,t] = t(phi_funs[,s])%*%c0[points,t]
    }
  }
} else {
  # Another kernel function
  for (s in 1:Nt) {
    for (t in 1:Nt) {
      # NOTE: Any continuous function s.t. phi(s,0)=0 and the derivatives of phi(s,) are in L^2[0,1]
      phi[s,t] = cos(2*pi*grid[s])*sin(2*pi*grid[t])
      # phi[s,t] = sin(2*pi*grid[s]*grid[t])
      # phi[s,t] = -log(5*grid[s]*grid[t]+1)
    }
  }
}

# Autocovariance function
c0 = array(NA,c(Nt,Nt))
for (i in 1:Nt) {
  for (j in 1:Nt) {
    c0[i,j] = min(grid[i],grid[j])
  }
}


# Compute the points and the approximated kernels
maxp = 3 #Maximum number of points
phitemp = phi
as = points_min = distK = NULL

for (p in 1:maxp) {
  news = setdiff(1:Nt, points_min) #Set of points to select (to avoid repeated ones)
  q2 = Q2 = rep(NA,Nt)
  a = rep(NA,Nt) #Initialize the temporal coefficients function
  
  for (t in 1:Nt) {
    for (s in 1:Nt) {
      a[s] = RKHSprod(grid,phitemp[s,],c0[t,])/c0[t,t] 
      ftemp = phitemp[s,]-a[s]*c0[t,]
      q2[s] = RKHSprod(grid, ftemp, ftemp)
    }
    Q2[t]= trapz(grid,q2)
  }
  
  # Store the point which achieves the minimum value
  newp = news[which.min(Q2[news])]
  points_min = c(points_min, newp)
  
  #Update the coefficients functions and the remaining covariance
  as = rbind(as, rep(NA,Nt))
  for (s in 1:Nt) {
    ftemp <- function(f) {RKHSprod(grid,phi[s,],f)}
    as[,s] = solve(c0[points_min,points_min])%*%apply(as.matrix(c0[,points_min]),2,ftemp)
    phitemp[s,] = phi[s,] - colSums(matrix(as[,s]*c0[points_min,],nrow=p,ncol=Nt))
  }
  
  # Plot the approximation with p points
  if (drawPhis) {
    approx = array(NA,c(Nt,Nt))
    for (s in 1:Nt) {
      approx[s,] = as[,s]%*%c0[points_min,]
    }
    persp3D(z=approx,theta=200,phi=30, zlim=c(min(phi), max(phi)), axes=F, main=paste("p =",p))
  }
  
  # Compute the mean RKHS-distance to the real kernel (always greater than L2-norm)
  if (drawDist) {
    tempdistK = rep(NA,Nt)
    for (s in 1:Nt) {
      tempdistK[s] = RKHSprod(grid, phitemp[s,], phitemp[s,])
    }
    distK = rbind(distK, tempdistK)
  }
}

# Print the selected points
cat("Selected points: ", points_min, "\n\n", sep="   ")

# Plot the original kernel
if (drawPhis) {
  persp3D(z=phi, theta=200, phi=30, axes=F, main="Original")
}

# Plot the RKHS distances
if (drawDist) {
  posx = 0.5 #Position of the label at the X axis
  posy = which.min(abs(grid-posx))
  maxlabel = 4 #Maximum number of labels to be plotted
  difflabel = 0.5 #Space between the label and the curve
  fsize = 1.5 #Expansion coefficient for the font size
  
  plot(grid, distK[1,], type="l", lwd=2, xlab="", ylab="", ylim=c(0,max(distK)+difflabel))
  text(x=posx, y=(distK[1,posy]+difflabel), labels="p=1", col="red", cex=fsize)
  for (p in 2:maxp) {
    lines(grid, distK[p,], lwd=2)
    if (p<=maxlabel) {
      text(x=posx, y=(distK[p,posy]+difflabel), labels=paste0("p=",p), col="red", cex=fsize)
    } else if (p==maxp) {text(x=posx, y=(distK[p,posy]-difflabel), labels=paste0("p=",p), col="red", cex=fsize)}
  }
}



==> anc/Load_temp.R <==
################################################################################
#################################################################################
# Load_temp.R
#
# Load temperature data and preprocesse it. The measurements are the indoor 
# temperature (in Cº) in the dinning room of a solar hause. The whole data set,
# including more measurements, is available in:
# http://archive.ics.uci.edu/ml/datasets/SML2010
#
# Author: Beatriz Bueno-Larraz
# Date:   14-02-2018
#
# Notes: 
#   - xlsx library is required to read the data
#################################################################################
#################################################################################
library(xlsx)
library(fda)


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# load_temp
#
# Load the temperature data file ("temp.xlsx") and processes it.
#
# Return
#   List of two elements:
#   - disc: Data matrix, one row for each curve
#   - fun: Functional data set as a functional data object (package fda)
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
load_temp <- function() {
  data = read.xlsx2("temp.xlsx",1)
  
  # Discrete data
  Nt = 96 #Grid size
  x = row = NULL
  for (i in 1:nrow(data)) {
    # Group the measurements by days (starting at 00:00)
    if (data[i,2]==0 && i>1) {
      if (length(row)==Nt) { x = rbind(x, row) } #Keep only days without missing measurements
      row = NULL
    }
    row = c(row, data[i,1])
  }
  x = rbind(x, row) #Add the last day of the loop
  n = nrow(x)
  grid = seq(0,1,length=Nt) #Grid used for the data
  
  # Functional data
  nb = 10 # Number of basis functions
  basis = create.bspline.basis(c(0,1), nbasis=nb, norder=4)
  xf = Data2fd(grid,y=t(x),basisobj=basis)
  
  return(list(disc=x,fun=xf))
}


==> anc/Load_utility.R <==
################################################################################
#################################################################################
# Load_utility.R
#
# Load utility data and preprocesse it. The original measurements are hourly utility  
# demand available in R-package expsmooth and used in the book ``Forecasting with 
# exponential smoothing: the state space approach'' by Hyndman, Koehler, Ord and
# Snyder (Springer, 2008). The curves are re-sampled to obtain measurements each
# 15 minutes.
#
# Author: Beatriz Bueno-Larraz
# Date:   14-02-2018
#
# Notes: 
#   - expsmooth library is required to read the data
#################################################################################
#################################################################################
library(expsmooth)
library(fda)


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# load_utility
#
# Load the utility data set and processes it, re-sampling the curves.
#
# Return
#   List of two elements:
#   - disc: Data matrix, one row for each curve
#   - fun: Functional data set as a functional data object (package fda)
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
load_utility <- function() {
  data(utility) #Load the data
  
  # Discrete data
  x = NULL
  for (i in 1:(length(utility)/24)) {
    x = rbind(x, utility[((i-1)*24+1):(i*24)])
  }
  n = nrow(x)
  
  # Resample the curves to simulate it has been sampled each 15 minutes
  xtemp = Data2fd(seq(0,1,length=24), y=t(x), basisobj=create.bspline.basis(c(0,1), nbasis=50, norder=4))
  grid = seq(0,1,length=96)
  x = t(eval.fd(grid, xtemp))
  
  # Functional data
  nb = 10 # Number of basis functions
  basis = create.bspline.basis(c(0,1), nbasis=nb, norder=4)
  xf = Data2fd(grid,y=t(x),basisobj=basis)
  
  return(list(disc=x,fun=xf))
}


==> anc/RKHS.R <==
#################################################################################
#################################################################################
# RKHS.R
#
# Functions that compute the variable selection method exposed in the paper, both
# in the discrete and functional fashions.
#
# Author: Beatriz Bueno-Larraz
# Date:   31-03-2017
#
# Notes: 
#   - fda and pracma libraries are required
#################################################################################
#################################################################################

library(pracma)
library(fda)

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# RKHS
#
# Auxiliar function for the discrete implementation that finds the p most  
# relevant points for a given covariance matrix and lagged covariance vector.
#
# Input
#   grid: Vector of points in [0,1] in which the points are selected
#   Sigma: Covariance matrix of the variables of the process at the points of the
#     previous grid
#   Vcov: Vector of lagged covariances at the grid
#   p: Number of points to select
#   q: Order of the FCAR(q) process
#
# Return
#   List of two elements:
#     - ps: Vector of selected points (the first entry is the first point
#       selected)
#     - Qn: Maximum values of the quotient that the defines the optimality
#       criterion for each value from 1 to p
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
RKHS <- function(grid,Sigma,Vcov,p,q) {
  QnVal = rep(NA, p)
  Nt = ncol(Sigma) #Number of points of the grid
  
  # Select the first point
  integrate_temp <- function(v) {trapz(grid,v)} #Function to apply to each row
  Qn = as.numeric(apply(t(Vcov)^2/matrix(diag(Sigma),nrow=Nt,ncol=Nt/q), 1, integrate_temp))
  QnVal[1] = max(Qn)
  pos = which(Qn==QnVal[1]) #First point
  origPoints = points = pos
  
  # Points from 2 to p
  if (p>1) {
    for (j in 2:p) {
      news = setdiff(1:Nt,points) #Exclude the points already selected
      inverse = solve(Sigma[points,points])
      
      # Numerator of the quotient for the new point (one row for each s\in[0,1])
      temp_one = Sigma[news,points]%*%inverse%*%t(Vcov[,points])
      temp_two = t(Vcov[,news])
      numerator = apply((temp_one-temp_two)^2, 1, integrate_temp)
      
      # Denomitator of the quotient
      temp_three = diag(Sigma[news,points]%*%inverse%*%Sigma[points,news])
      denominator = diag(Sigma)[news] - temp_three
      
      # Maximice the optimality criterion
      Qn = as.numeric(numerator/denominator)
      QnVal[j] = max(Qn)
      pos = news[which(Qn==QnVal[j])]
      origPoints = c(origPoints,pos)
      points = sort(c(points,pos)) #sorted set of selected points
    }
  }
  
  return(list(ps=origPoints,Qn=QnVal))
}




# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# method_RKHS
#
# Discrete implementation of the proposed variable selection method. It selects
# the points and return the estimated curves. All the parameters that are not 
# provided are setted by cross-validation (or the cluster technique for the number 
# of points).
#
# Input
#   data: Matrix of data by rows
#   m: Size of the train sample
#   grid: Vector of points in [0,1] in which the points are selected
#   q (optional): Order of the FCAR(q) process 
#   p (optional): Number of points to select
#   qMax (optional): Maximum order of the process
#   pMax (optional): Maximum number of points to select
#   CV (optional): If TRUE, the number of points is setted by cross-validation, if FALSE,
#     using the cluster approach
#
# Return
#   List of elements:
#     - pred: Matrix of predicted curves (discretized) by rows
#     - ps: Vector of selected points
#     - q: Selected order of the AR process
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
method_RKHS <- function(data,m,grid,q=0,p=0,qMax=3,pMax=10,CV=FALSE) {
  
  nCV_test = 2 #Number of curves for the cross-validation
  
  if (p!=0 && q!=0) {
    #######################################
    # both p and q are given
    #######################################
    optP = p #optimal value for the number of points
    optQ = q #optimal value for the order of the process
    
  } else if (q!=0) {
    #######################################
    # only q is given
    #######################################
    optQ = q
    
    # Generate the auxiliar process Z_{n,q} for the order q given
    Zq = NULL
    for (i in 1:q) {
      Zq = cbind(Zq,data[i:(m-1-q+i),])
    }
    y = data[(q+1):m,]
    
    if (CV) {
      #### Number of points setted by cross-validation
      # Sets for the CV
      test = (m-q-nCV_test+1):(m-q)
      train = setdiff((1:(m-q)), test)
      
      # Select pMax points
      Sigma = var(Zq[train,])
      Vcov = cov(y[train,],Zq[train,])
      points = RKHS(grid,Sigma,Vcov,pMax,q)$ps
      
      # Compute the cross-validation error for each p = 1, ..., pMax
      error = rep(0,pMax)
      for (p in 1:pMax) {
        pointsCV = sort(points[1:p])
        y_CVest = t(as.matrix(Vcov[,pointsCV])%*%solve(Sigma[pointsCV,pointsCV])%*%t(Zq[test,pointsCV]))
        error[p] = mean(apply((y_CVest-y[test,])^2,1,mean))
      }
      
      optP = which.min(error) #optimal value for the number of points
      
    }else {
      #### Number of points setted by the cluster approach
      # Select pMax points
      QnVal = RKHS(grid,var(Zq),cov(y,Zq),pMax,q)$Qn
      vals = log(QnVal[2:pMax])
      
      # If some difference is too small, the logarithm return NaNs
      if (any(is.na(vals))) {
        vals[is.na(vals)] = min(vals[!is.na(vals)]) #NaNs are setted to the minimum value
      }

      # Initial centers for kmeans are fixed to obtain always the same result
      mindiffs = min(vals); maxdiffs = max(vals) 
      res = kmeans(vals, c(mindiffs,(mindiffs+maxdiffs)/2))
      c1 = res$cluster[1]
      
      optP = tail(which(res$cluster==c1),1)+1 #optimal value for the number of points
    }
    
  } else if (p!=0) {
    #######################################
    # only p is given
    #######################################
    optP = p #optimal value for the number of points

    error = rep(0,qMax)
    for (q in 1:qMax) {
      # Generate the auxiliar process Z_{n,q} for each q
      Zq = NULL
      for (i in 1:q) {
        Zq = cbind(Zq,data[i:(m-1-q+i),])
      }
      y = data[(q+1):m,]
      
      # Sets for the CV
      test = (m-q-nCV_test+1):(m-q)
      train = setdiff((1:(m-q)), test)
      
      # Select p points
      Sigma = var(Zq[train,])
      Vcov = cov(y[train,],Zq[train,])
      points = sort(RKHS(grid,Sigma,Vcov,p,q)$ps)

      # Compute the CV error for each value of q
      y_est = t(as.matrix(Vcov[,points])%*%solve(Sigma[points,points])%*%t(Zq[test,points]))
      error[q] = mean(apply((y_est-y[test,])^2,1,mean))
    }
    
    optQ = which.min(error) #optimal value for the order of the process

  } else {
    #######################################
    # both p and q should be estimated
    #######################################
    error = array(Inf,c(qMax,pMax))
    
    # For each q = 1, ..., qMax
    for (q in 1:qMax) {
      # Generate the auxiliar process Z_{n,q} for the current q
      Zq = NULL
      for (i in 1:q) {
        Zq = cbind(Zq,data[i:(m-1-q+i),])
      }
      y = data[(q+1):m,]
      
      # Sets for the CV
      test = (m-q-nCV_test+1):(m-q)
      train = setdiff((1:(m-q)), test)
      if (q>1) {train = head(train, -(q-1))} #to avoid the use of repeated curves
      
      # Select pMax points
      Sigma = var(Zq[train,])
      Vcov = cov(y[train,],Zq[train,])
      res = RKHS(grid,Sigma,Vcov,pMax,q)
      points = res$ps
      QnVal = res$Qn
      
      if (CV) {
        #### Number of points setted by cross-validation
        # Compute the cross-validation error for each p = q, ..., pMax
        # (if p<q, then we should use a smaller order)
        for (p in q:pMax) { 
          pointsCV = sort(points[1:p])
          y_CVest = t(as.matrix(Vcov[,pointsCV])%*%solve(Sigma[pointsCV,pointsCV])%*%t(Zq[test,pointsCV]))
          error[q,p] = mean(apply((y_CVest-y[test,])^2,1,mean))
        }
      } else {
        #### Number of points setted by the cluster approach
        # If some difference is too small, the logarithm return NaNs
        vals = log(QnVal[2:pMax])
        if (any(is.na(vals))) {
          vals[is.na(vals)] = min(vals[!is.na(vals)]) #NaNs are setted to the minimum value
        }
        
        # Initial centers for kmeans are fixed to obtain always the same result
        mindiffs = min(vals); maxdiffs = max(vals) 
        res = kmeans(vals, c(mindiffs,(mindiffs+maxdiffs)/2))
        c1 = res$cluster[1]
        
        p = tail(which(res$cluster==c1),1)+1 #optimal value of p for the current q
        
        # Compute the prediction error
        pointsCV = sort(points[1:p])
        y_CVest = t(as.matrix(Vcov[,pointsCV])%*%solve(Sigma[pointsCV,pointsCV])%*%t(Zq[test,pointsCV]))
        error[q,p] = mean(apply((y_CVest-y[test,])^2,1,mean))
      }
    }

    minE = which(error == min(error), arr.ind = TRUE)[1,]
    optQ = minE[1] #optimal value for the order of the process
    optP = minE[2] #optimal value for the number of points
    
  }
  
  #######################################  
  # Compute the predicted curves
  #######################################
  # Generate the auxiliar process Z_{n,q} for the optimal q
  Zq = Zq_test = NULL
  for (i in 1:optQ) {
    Zq = cbind(Zq,data[i:(m-1-optQ+i),])
    Zq_test = cbind(Zq_test, data[(m-optQ+i):(nrow(data)-optQ+i-1),])
  }
  y = data[(optQ+1):m,]
  
  # Select optP points
  Sigma = var(Zq)
  Vcov = cov(y,Zq)
  points = sort(RKHS(grid,Sigma,Vcov,optP,optQ)$ps)
  
  # Predicted curves
  yest = t(as.matrix(Vcov[,points])%*%solve(Sigma[points,points])%*%t(Zq_test[,points]))
  return(list(pred=yest, ps=points, q=optQ))
}




# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# RKHSfun
#
# Auxiliar function for the fully implementation that finds the p most  
# relevant points for a given covariance matrix and lagged covariance function.
#
# Input
#   Sigma: Covariance matrix of the variables of the process on a grid
#   Vcov: Lagged covariance function
#   p: Number of points to select
#
# Return
#   List of two elements:
#     - ps: Vector of selected points (the first entry is the first point
#       selected)
#     - Qn: Maximum values of the quotient that the defines the optimality
#       criterion for each value from 1 to p
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
RKHSfun <- function(Sigma,Vcov,p) {
  QnVal = rep(NA, p)
  Nt = ncol(Sigma) #Number of points of the grid
  
  # Select the first point
  Qn = diag(inprod(Vcov,Vcov))/diag(Sigma)
  QnVal[1] = max(Qn)
  pos = which(Qn==QnVal[1])
  origPoints = points = pos
  
  # Points from 2 to p
  for (j in 2:p) {
    news = setdiff(1:Nt,points) #Exclude the points already selected
    inverse = solve(Sigma[points,points])
    
    # Numerator of the quotient for the new point (one row for each s\in[0,1])
    temp_one = Vcov; temp_one$coefs=NULL #Inicializacion
    temp_one$coefs = t(Sigma[news,points]%*%inverse%*%t(Vcov$coefs[,points]))
    temp_two = Vcov[news]
    numerator = diag(inprod((temp_one-temp_two),(temp_one-temp_two))^2)
    
    # Denomitator of the quotient
    temp_three = diag(Sigma[news,points]%*%inverse%*%Sigma[points,news])
    denominator = diag(Sigma)[news] - temp_three
    
    # Maximice the optimality criterion
    Qn = as.numeric(numerator/denominator)
    QnVal[j] = max(Qn)
    pos = news[which(Qn==QnVal[j])]
    origPoints = c(origPoints,pos)
    points = sort(c(points,pos)) #sorted set of selected points
  }
  
  return(list(ps=origPoints,Qn=QnVal))
}


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# method_RKHSfun
#
# Functional implementation of the proposed variable selection method. It selects
# the points and return the estimated curves. All the parameters that are not 
# provided are setted by cross-validation (or the cluster technique for the number 
# of points).
#
# Input
#   fs: data functions
#   m: Size of the train sample
#   grid: Vector of points in [0,1] in which the points are selected
#   q (optional): Order of the FCAR(q) process
#   p (optional): Number of points to select
#   qMax (optional): Maximum order of the process
#   pMax (optional): Maximum number of points to select
#   CV (optional): If TRUE, the number of points is setted by cross-validation, if FALSE,
#     using the cluster approach
#
# Return
#   List of elements:
#     - pred: Functional data set of predicted curves (fda type)
#     - ps: Vector of selected points
#     - q: Selected order of the AR process
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
method_RKHSfun <- function(fs,m,grid,q=0,p=0,qMax=3,pMax=10,CV=F) {
  
  nCV_test = 2 #Number of curves for the cross-validation
  data = t(eval.fd(grid,fs)) #Discreticed curves on the given grid
  Nt = ncol(data)
  
  if (p!=0 && q!=0) {
    #######################################
    # both p and q are given
    #######################################
    optP = p #optimal value for the number of points
    optQ = q #optimal value for the order of the process
    
  } else if (q!=0) {
    #######################################
    # only q is given
    #######################################
    optQ = q #optimal value for the order of the process
    
    # Generate the auxiliar process Z_{n,q} for the given q
    Zq_disc = NULL
    for (i in 1:q) {
      Zq_disc = cbind(Zq_disc,data[i:(m-1-q+i),])
    }
    n = nrow(Zq_disc)
    y = fs[(q+1):m]
    
    if (CV) {
      #### Number of points setted by cross-validation
      # Sets for the CV
      test = (m-q-nCV_test+1):(m-q)
      train = setdiff((1:(m-q)), test)
      
      Sigma = var(Zq_disc[train,])
      
      # Compute the lagged-covariance functions
      Vcov = y #Initialized to the same basis
      Vcov$coefs = NULL
      for (j in 1:(q*Nt)){
        Vcov$coefs = cbind(Vcov$coefs,(y[train])$coefs%*%Zq_disc[train,j]/n)
      }
      
      # Select pMax points
      points = RKHSfun(Sigma,Vcov,pMax)$ps
      
      # Compute the cross-validation error for each p = 1, ..., pMax
      error = rep(0,pMax)
      for (p in 1:pMax) {
        pointsCV = sort(points[1:p])
        y_CVest = y; y_CVest$coefs=NULL #Inicialitation
        y_CVest$coefs = t(Zq_disc[test,pointsCV]%*%solve(Sigma[pointsCV,pointsCV])%*%t(Vcov$coefs[,pointsCV]))
        diff = y_CVest - y[test]
        error[p] = mean(inprod(diff,diff))
      }
      
      optP = which.min(error) #optimal value for the number of points
      
    } else {
      #### Number of points setted by the cluster approach
      # Compute the lagged-covariance functions
      Vcov = y #Se inicializa a la misma base
      Vcov$coefs = NULL
      for (j in 1:(q*Nt)){
        Vcov$coefs = cbind(Vcov$coefs,y$coefs%*%Zq_disc[,j]/n)
      }
      
      # Select pMax points
      QnVal = RKHSfun(var(Zq_disc),Vcov,pMax)$Qn
      
      # If some difference is too small, the logarithm return NaNs
      vals = log(QnVal[2:pMax])
      if (any(is.na(vals))) {
        vals[is.na(vals)] = min(vals[!is.na(vals)]) #NaNs are setted to the minimum value
      }
      
      # Initial centers for kmeans are fixed to obtain always the same result
      mindiffs = min(vals); maxdiffs = max(vals) 
      res = kmeans(vals, c(mindiffs,(mindiffs+maxdiffs)/2))
      c1 = res$cluster[1]
      
      optP = tail(which(res$cluster==c1),1)+1 #optimal value for the number of points for the given q
    }
    
  } else if (p!=0) {
    #######################################
    # only p is given
    #######################################
    optP = p #optimal value for the number of points
    
    error = rep(0,qMax)
    for (q in 1:qMax) {
      # Generate the auxiliar process Z_{n,q}
      Zq_disc = NULL
      for (i in 1:q) {
        Zq_disc = cbind(Zq_disc,data[i:(m-1-q+i),])
      }
      n = nrow(Zq_disc)
      y = fs[(q+1):m]
      
      # Sets for the CV
      test = (m-q-nCV_test+1):(m-q)
      train = setdiff((1:(m-q)), test)
      if (q>1) {train = head(train, -(q-1))} #To avoid the use of repeated curves
      
      Sigma = var(Zq_disc[train,])
      
      # Compute the lagged-covariance functions
      Vcov = y #Se inicializa a la misma base
      Vcov$coefs = NULL
      for (j in 1:(q*Nt)){
        Vcov$coefs = cbind(Vcov$coefs,(y[train])$coefs%*%Zq_disc[train,j]/n)
      }
      
      # Select p points
      points = sort(RKHSfun(Sigma,Vcov,p)$ps)
      
      y_est = y; y_est$coefs=NULL #Initialized to the same basis
      y_est$coefs = t(Zq_disc[test,points]%*%solve(Sigma[points,points])%*%t(Vcov$coefs[,points]))
      diff = y_est - y[test]
      error[q] = mean(inprod(diff,diff))
    }
    
    optQ = which.min(error) #optimal value for the order of the process
    
  } else {
    #######################################
    # both p and q should be estimated
    #######################################
    error = array(Inf,c(qMax,pMax))
    
    # For each q = 1, ..., qMax
    for (q in 1:qMax) {
      # Generate the auxiliar process Z_{n,q} for the current q
      Zq_disc = NULL
      for (i in 1:q) {
        Zq_disc = cbind(Zq_disc,data[i:(m-1-q+i),])
      }
      n = nrow(Zq_disc)
      y = fs[(q+1):m]
      
      # Sets for the CV
      test = (m-q-nCV_test+1):(m-q)
      train = setdiff((1:(m-q)), test)
      if (q>1) {train = head(train, -(q-1))} #To avoid the use of repeated curves
      
      Sigma = var(Zq_disc[train,])
      
      # Compute the lagged-covariance functions
      Vcov = y #Initialized to the same basis
      Vcov$coefs = NULL
      for (j in 1:(q*Nt)){
        Vcov$coefs = cbind(Vcov$coefs,(y[train])$coefs%*%Zq_disc[train,j]/n)
      }
      
      # Select pMax points
      res = RKHSfun(Sigma,Vcov,pMax)
      points = res$ps
      QnVal = res$Qn
      
      if (CV) {
        #### Number of points setted by cross-validation
        # Compute the cross-validation error for each p = q, ..., pMax
        # (if p<q, then we should use a smaller order)
        for (p in q:pMax) { 
          pointsCV = sort(points[1:p])
          y_CVest = y; y_CVest$coefs=NULL #Initialized to the same basis
          y_CVest$coefs = t(Zq_disc[test,pointsCV]%*%solve(Sigma[pointsCV,pointsCV])%*%t(Vcov$coefs[,pointsCV]))
          diff = y_CVest - y[test]
          error[q,p] = mean(inprod(diff,diff))
        }
      } else {
        #### Number of points setted by the cluster approach
        # If some difference is too small, the logarithm return NaNs
        vals = log(QnVal[2:pMax])
        if (any(is.na(vals))) {
          vals[is.na(vals)] = min(vals[!is.na(vals)]) #NaNs are setted to the minimum value
        }
        
        # Initial centers for kmeans are fixed to obtain always the same result
        mindiffs = min(vals); maxdiffs = max(vals) 
        res = kmeans(vals, c(mindiffs,(mindiffs+maxdiffs)/2))
        c1 = res$cluster[1]
        
        p = tail(which(res$cluster==c1),1)+1 #optimal value for the number of points for the current q
        
        # Compute the prediction error
        pointsCV = sort(points[1:p])
        y_CVest = y; y_CVest$coefs=NULL #Initialized to the same basis
        y_CVest$coefs = t(Zq_disc[test,pointsCV]%*%solve(Sigma[pointsCV,pointsCV])%*%t(Vcov$coefs[,pointsCV]))
        diff = y_CVest - y[test]
        error[q,p] = mean(inprod(diff,diff))
      }
    }
    
    minE = which(error == min(error), arr.ind = TRUE)[1,]
    optQ = minE[1] #optimal value for the order of the process
    optP = minE[2] #optimal value for the number of points
    
  }
  
  #######################################  
  # Compute the predicted curves
  #######################################
  # Generate the auxiliar process Z_{n,q} for the optimal q
  Zq_disc = Zq_test = NULL
  for (i in 1:optQ) {
    Zq_disc = cbind(Zq_disc,data[i:(m-1-optQ+i),])
    Zq_test = cbind(Zq_test, data[(m-optQ+i):(nrow(data)-optQ+i-1),])
  }
  n = nrow(Zq_disc)
  y = fs[(optQ+1):m]
  
  # Compute the lagged-covariance functions
  Vcov = y #Initialized to the same basis
  Vcov$coefs = NULL
  for (j in 1:(optQ*Nt)){
    Vcov$coefs = cbind(Vcov$coefs,y$coefs%*%Zq_disc[,j]/n)
  }
  Sigma = var(Zq_disc)
  
  # Select optP points
  points = sort(RKHSfun(Sigma,Vcov,optP)$ps)
  
  # Predicted curves
  yest = y; yest$coefs=NULL #Initialized to the same basis
  yest$coefs = t(Zq_test[,points]%*%solve(Sigma[points,points])%*%t(Vcov$coefs[,points]))
  
  return(list(pred=yest, ps=points, q=optQ))
}



==> anc/Selected_points.R <==
################################################################################
#################################################################################
# Selected_points.R
#
# It computes and plots the selected points by the RKHS proposals on the four real 
# data sets presented in Section 5.4 of the manuscript. The model used is FCAR(3),
# therefore the points are classified by colors depending on wheter they are 
# selected in X_{n-1} (red), X_{n-2} (blue) or X_{n-3} (green).
#
# Author: Beatriz Bueno-Larraz
# Date:   31-01-2018
#
# Notes: 
#   - fda library is required
#   - If the variable "store" is True, the figures are stored as png files
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(fda)
source("RKHS.R")
source("Load_temp.R")
source("Load_utility.R")

store = F #If T, the figures are stored

n_methods = 4 #Number of executed methods: RKHS+cl (disc), RKHS+CV (disc), RKHS+cl (funct), RKHS+CV (funct)
pmax = 3 #Maximum order q of the FCAR(q) process
dmax = 10 #Maximum number p of points selected

# Load the data, discrete and functional
data = load_utility(); name = "Ut" #Utility data set
#data = load_temp(); name = "Temp"

data_disc = data$disc
data_fun = data$fun

n = nrow(data_disc) #Sample size
Nt = ncol(data_disc) #Grid size
grid = seq(0,1,length=Nt)

points = list() #To store the selected points by the 4 RKHS-based methods
stop_inv = rep(list(FALSE), n_methods) #Error flags

# Center the data: compute the mean for the m train observations
# Discrete data
data_disc = data_disc-t(replicate(n,colMeans(data_disc)))
# Functional data
data_fun$coefs = data_fun$coefs-replicate(n,rowMeans(data_fun$coefs))


######################
# PREDICTION METHODS #
######################

# Discrete RKHS + cl
stop_inv[[1]] = tryCatch({
  pred_RKHS_all = method_RKHS(data_disc,n,grid,qMax=pmax,pMax=dmax)
  points[[1]] = pred_RKHS_all$ps
}, error = function(e) { return(-1) })

# Discrete RKHS + CV
stop_inv[[2]] = tryCatch({
  pred_RKHSCV_all = method_RKHS(data_disc,n,grid,qMax=pmax,pMax=dmax,CV=T)
  points[[2]] = pred_RKHSCV_all$ps
}, error = function(e) { return(-1) })

# Functional RKHS + cl
stop_inv[[3]] = tryCatch({
  pred_RKHS_fun_all = method_RKHSfun(data_fun,n,grid,qMax=pmax,pMax=dmax)
  points[[3]] = pred_RKHS_fun_all$ps
}, error = function(e) { return(-1) })

# Functional RKHS + CV
stop_inv[[4]] = tryCatch({
  pred_RKHS_funCV_all = method_RKHSfun(data_fun,n,grid,qMax=pmax,pMax=dmax,CV=T)
  points[[4]] = pred_RKHS_funCV_all$ps
}, error = function(e) { return(-1) })


###########
# OUTPUTS #
###########

# Show error messages if any
messages = c("Discrete RKHS with cluster", "Discrete RKHS with CV", 
             "Functional RKHS with cluster", "Functional RKHS with CV")
for (i in 1:n_methods) {
  if (length(stop_inv[[i]])==1 && stop_inv[[i]]==-1) {
    warning(paste(messages[i] ," method failed (cov matrix not invertible)"))
  }
}

if (store) { png(paste0(name, "_points.png"), height = 200, width = 800) }
par(mfrow=c(1,n_methods))
M = min(25,n) #Number of curves to be plotted
xd = data_disc[1:M,]
xf = data_fun; xf$coefs = xf$coefs[,1:M]

for (i in 1:n_methods) {
  if (i<=2) {
    # Discrete curves
    plot(grid,xd[1,], type="l", ylim=c(min(xd),max(xd)), col="darkgrey", main=messages[i], xlab="", ylab="")
    for (j in 2:M) {
      lines(grid,xd[j,],col="darkgrey")
    }
  } else {
    # Functional curves
    plot(xf[1], ylim=c(min(xd),max(xd)), col="darkgrey", main=messages[i], xlab="", ylab="")
    for (j in 2:M) {
      lines(xf[j],col="darkgrey")
    }
  }
  
  # Points
  for (p in points[[i]]) {
    if (p<=Nt) {
      lines(c(grid[p],grid[p]), c(min(xd),max(xd)), col="red", lwd=2)
    } else if (p<=2*Nt) {
      lines(c(grid[p-Nt],grid[p-Nt]), c(min(xd),max(xd)), col="blue", lwd=2)
    } else {
      lines(c(grid[p-2*Nt],grid[p-2*Nt]), c(min(xd),max(xd)), col="green", lwd=2)
    }
  }
}
if (store) { dev.off() }
par(mfrow=c(1,1))


==> anc/Simulate_data.R <==
################################################################################
#################################################################################
# simulate_data.R
#
# Functions that generate the different data sets used for the experiments. 
# The return of the functions is always a list of four elements:
#   - disc: Data matrix, one row for each curve
#   - fun: Functional data set as a functional data object (package fda)
#   - edisc: Exact data matrix without the innovations
#   - efun: Exact functional data set without the innovations
#
# Author: Beatriz Bueno-Larraz & Johannes Klepsch
# Date:   31-03-2017
#
# Note: Libraries "sde" and "Sim.DiffProc" are needed to generate the Ornstein-
# Uhlenbeck data set
#################################################################################
#################################################################################


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# generateBrown
#
# Generate a browninan motion data set using sin or logarithm functions
#
# Input
#   grid: Vector of points in [0,1]
#   n (optional): Sample size, 200 by default
#   sig (optional): Variance of the marginal variables of the process, 1 by default
#   sigNoise (optional): Variance of the noise, 0.1 by default
#   sin (optional): If TRUE the sin functions are used (by default)
#
# Return
#   List of four elements:
#   - disc: Data matrix, one row for each curve
#   - fun: Functional data set as a functional data object (package fda)
#   - edisc: Exact data matrix without the innovations
#   - efun: Exact functional data set without the innovations
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

generateBrown <- function(grid,n=200,sig=1,sigNoise=0.1,sin=T) {
  library(fda)
  Nt = length(grid)
  
  # Real set of points T*
  points = c(30,50,90)
  p_real = length(points)
  
  # Construct the phi functions
  phi_funs = array(NA,c(p_real,Nt))
  for (j in 1:p_real) {
    if (sin) {
      phi_funs[j,] = sin(30/j*pi*grid)/2 #Sin functions
    } else {
      phi_funs[j,] = log((1+grid)/j) #Log functions
    }
  }
  
  x = exact = array(0, c(n,Nt))
  x[1,] = exact[1,] = cumsum(sqrt(1/Nt)*rnorm(n = Nt, sd = sqrt(sig))) #First curve
  for (i in 2:n) {
    innov = cumsum(sqrt(1/Nt)*rnorm(n = Nt, sd = sqrt(sigNoise))) #BM innovations
    exact[i,] = x[i-1,points]%*%phi_funs
    x[i,] = exact[i,] + innov
  }

  # Transforme data to functional
  basis = create.bspline.basis(c(0,1), nbasis=((sin==1)*20+10), norder=4)
  xf = Data2fd(grid, t(x), basis)
  exactf = Data2fd(grid, t(exact), basis)
  
  return(list(disc=x,fun=xf,edisc=exact,efun=exactf))
}



# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# generateFAR
#
# Generate a FAR process with "s" decaying eigenvalues of the covariance  
# operator (following the simulation example used in Aue et al. (2015))
#
# Input
#   grid: Vector of points in [0,1]
#   s: Decaying of the eigenvalues
#   n (optional): Sample size, 200 by default
#   kappa (optional): COMPLETE! 0.8 by default
#
# Return
#   List of four elements:
#   - disc: Data matrix, one row for each curve
#   - fun: Functional data set as a functional data object (package fda)
#   - edisc: Exact data matrix without the innovations
#   - efun: Exact functional data set without the innovations
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
generateFAR <- function(grid, s, n=200, kappa=0.8){
  l_burnin = n/2 #Number of samples to discard
  D = length(s)
  basis = create.bspline.basis(c(0,1), nbasis=D) #Basis of the data
  
  # Generate the innovations
  data = matrix(0, D, (n+l_burnin))
  for (i in 1:(n+l_burnin)){
    data[,i] = rnorm(D, 0, s)
  }
  
  # Phi operator
  phi = matrix(0, D, D)
  for (i in 1:D){
    for (j in 1:D){
      phi[i, j] = rnorm(1, 0, s[i]*s[j])
    }
  }
  
  # Adjust the norm
  phi = kappa*phi/(base::norm(phi,type="2"))
  
  # Generate the data
  coef = exact = matrix(0, D, (n+l_burnin))
  coef[ ,1] = exact[,1] = data[,1]
  for (i in 2:(n+l_burnin)){
    exact[,i] = phi %*% coef[ ,i-1]
    coef[,i] = exact[,i] + data[,i]
  }
  
  # The first n/2 realizations are discarded
  dat = coef[, (l_burnin+1):(n+l_burnin)]
  exact = exact[, (l_burnin+1):(n+l_burnin)]
  
  xf = fd(dat, basis)
  exactf = fd(exact,basis)
  return(list(disc=t(eval.fd(grid,xf)),fun=xf, edisc=t(eval.fd(grid,exactf)),efun=exactf))
}




# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# generateOU
#
# Generate a Ornstein-Uhlenbeck data set of Example 4.1
#
# Input
#   grid: Vector of points in [0,1]
#   n (optional): Sample size, 200 by default
#   mu (optional): Parameter of the OU process, 1 by default
#   theta (optional): Parameter of the OU process, 1 by default
#   sig (optional): Variance of the marginal variables of the process, 1 by default
#
# Return
#   List of four elements:
#   - disc: Data matrix, one row for each curve
#   - fun: Functional data set as a functional data object (package fda)
#   - edisc: Exact data matrix without the innovations
#   - efun: Exact functional data set without the innovations
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

generateOU <- function(grid,n=200,mu=1,theta=1,sig=1) {
  library(sde)
  library(Sim.DiffProc)
  
  Nt = length(grid)
  x = exact = array(0, c(n,Nt)) 
  
  # Generate the data as explained in Example 4.1
  for (i in 1:n) {
    # Compute the innovation
    innov = rep(0,Nt)
    inc = diff(cumsum(sqrt(1/Nt)*rnorm(n = Nt+1, sd = sqrt(sig))))
    for (j in 2:Nt) {
      innov[j] = sum(exp(-theta*(grid[j]-grid[1:j]))*inc[1:j])
    }
    
    if (i==1) {
      # If it is the first sample, a standard O-U realization
      exact[1,] = t(OU(N=Nt,M=1,mu=mu,s=sig,x0=0))[2:(Nt+1)]
      x[1,] = exact[1,] + innov
    } else {
      # For the rest of samples, using the phi operator
      exact[i,] = exp(-theta*grid)*x[i-1,Nt]
      x[i,] = exact[i,] + innov
    }
  }
  
  # Transforme data to functional
  basis = create.bspline.basis(c(0,1), nbasis=10, norder=4)
  xf = Data2fd(seq(0,1,length=Nt), t(x), basis)
  exactf = Data2fd(seq(0,1,length=Nt), t(exact), basis)
  
  return(list(disc=x,fun=xf,edisc=exact,efun=exactf))
}






==> anc/Test_ExecutionTime.R <==
################################################################################
#################################################################################
# Test_ExecutionTime.R
#
# The execution times for several sample sizes are measured for the methods and 
# simulated data sets presented in the manuscript. The results are printed as 
# a LaTeX table as well as plotted as functions of the sample size and as violin 
# plots.
#
# Author: Beatriz Bueno-Larraz
# Date:   25-01-2018
#
# Notes: 
#   - Methods FPE and KR will be executed only if the corresponding variables 
#     "executeFPE" and "executeKR" are True. Set it to True only if the code
#     files of the methods are available. If the variables are False, the 
#     execution will show some warnings.
#   - fda and xtable libraries are required
#   - 4 RKHS-based methods must always be the first ones
#   - myVioplot.R contains vioplot function from vioplot package modified to plot  
#     several colors and to admit a single argument
#   - If the variable "store" is True, the figures are stored as jpeg files
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(fda)
library(xtable)
source("myVioplot.R")
source("RKHS.R")
source("Simulate_data.R")

# Set to T if the code of any of the methods is available
executeFPE = F 
executeKR = F 
if (executeFPE) {
  source("FPE.R") #Method of Aue et al. (2015) (Not provided)
}
if (executeKR) {
  source("KR.R") #Method of Kokoszka and Reimherr (2012) (Not provided)
}

store = F #If T, the figures are stored
print_info = T #If T, the iteration number is printed

ns = c(50,100,150,200,250) #Sample sizes
train_size = 0.85 #Percentaje of the sample for train
Nt = 100 #Grid size
grid = seq(0,1,length=Nt)
n_iters = 100 #Number of replications of the experiment
dmax = 10 #Maximum dimension for PCA and maximum number of points to be selected
pmax = 3 #Maximum order of the AR processes 
names = c("RKHS+cl (disc)", "RKHS+CV (disc)", "RKHS+cl (funct)", "RKHS+CV (funct)", "fFPE", "KR")
n_methods = length(names) #Number of executed methods

times = timessd = NULL #To store the mean execution times and the standard deviations
complete = NULL #To store all the execution times (for the boxplots)
errors = rep(F,4) #Error flags

for (n in ns) {
  m = round(n*train_size) #Sample size of training set
  times_iter = array(NA,c(n_iters,n_methods))
  for (iter in 1:n_iters) {
    if (print_info) {print(paste("SIZE: ", n, ", ITER: ",iter))}
    
    # Load the data, discrete and functional
    data = generateBrown(grid, n=n, sin=F); name="Logs"; pmax_FCAR = 1
    #data = generateBrown(grid, n=n, sin=T); name="Sins"; pmax_FCAR = 1
    #data = generateOU(grid, n=n); name="OU"; pmax_FCAR = 3 #Maximum order of the FCAR process
    #data = generateFAR(grid, n=n, s=rep(1,15)); name="FAR"; pmax_FCAR = 1
    
    data_disc = data$disc
    data_fun = data$fun
    train = 1:m 
    test = (m+1):n
    
    # Center the data: compute the mean for the m train observations
    # Discrete data
    means = colMeans(data_disc[train,])
    data_disc = data_disc-t(replicate(n,means))
    # Functional data
    means <- rowMeans(data_fun$coefs[,train])
    data_fun$coefs = data_fun$coefs-replicate(n,means)
    
    
    ######################
    #  EXECUTION TIMES   #
    ######################
    
    # Discrete RKHS + cl
    start.time = Sys.time()
    stop_invd = tryCatch(
      expr=(pred_RKHS = method_RKHS(data_disc,m,grid,qMax=pmax_FCAR,pMax=dmax)$pred),
      error = function(e) {
        return(T)
      }
    )
    end.time = Sys.time()
    
    if (length(stop_invd)!=1) { 
      times_iter[iter,1] = end.time - start.time
    } else { times_iter[iter,1] = -1}
    
    
    # Discrete RKHS + CV
    start.time = Sys.time()
    stop_invdCV = tryCatch(
      expr=(pred_RKHSCV =  method_RKHS(data_disc,m,grid,qMax=pmax_FCAR,pMax=dmax,CV=T)$pred),
      error = function(e) {
        return(T)
      }
    )
    end.time = Sys.time()
    
    if (length(stop_invdCV)!=1) { 
      times_iter[iter,2] = end.time - start.time
    } else { times_iter[iter,2] = -1}
    
    
    # Functional RKHS + cl
    start.time = Sys.time()
    stop_invf = tryCatch(
      expr=(pred_RKHSf_fun = method_RKHSfun(data_fun,m,grid,qMax=pmax_FCAR,pMax=dmax)$pred),
      error = function(e) {
        return(T)
      }
    )
    end.time = Sys.time()
    
    if (length(stop_invf)!=1) { 
      times_iter[iter,3] = end.time - start.time
    } else { times_iter[iter,3] = -1}
    
    
    # Functional RKHS + CV
    start.time = Sys.time()
    stop_invfCV = tryCatch(
      expr=(pred_RKHSf_funCV = method_RKHSfun(data_fun,m,grid,qMax=pmax_FCAR,pMax=dmax,CV=T)$pred),
      error = function(e) {
        return(T)
      }
    )
    end.time = Sys.time()
    
    if (length(stop_invfCV)!=1) { 
      times_iter[iter,4] = end.time - start.time
    } else { times_iter[iter,4] = -1}
    
    
    # fFPE
    if (executeFPE) {
      start.time = Sys.time()
      pred_FPE = method_FPE(data_fun,m,D=dmax,Pmax=pmax)$pred
      end.time = Sys.time()
      times_iter[iter,5] = end.time - start.time
    }
    
    
    # KR
    if (executeKR) {
      start.time = Sys.time()
      pred_KR = method_KR(data_fun,m,Pmax=pmax)$pred
      end.time = Sys.time()
      times_iter[iter,6] = end.time - start.time
    }
  }
  
  
  #Check if there were some errors
  temp = tempsd = rep(NA,n_methods)
  for (i in 1:4) {
    if (any(times_iter[,i]==-1)) {
      errors[i] = T
    }
    temp[i] = mean(times_iter[which(times_iter[,i]!=-1),i]) 
    tempsd[i] = sd(times_iter[which(times_iter[,i]!=-1),i])
  }
  for (i in 5:n_methods) { 
    temp[i] = mean(times_iter[,i]) 
    tempsd[i] = sd(times_iter[,i])
  }
  times = rbind(times, temp)
  timessd = rbind(timessd, tempsd)
  
  complete = cbind(complete, times_iter) #Store all the execution times (for the boxplots)
}



###########
# OUTPUTS #
###########

# Show error messages if any
messages = c("discrete RKHS with cluster", "discrete RKHS with CV", 
             "functional RKHS with cluster", "functional RKHS with CV")
for (i in 1:4) {
  if (errors[i]) {
    warning(paste("Some", messages[i] ,"repetitions failed (cov matrix not invertible)"))
  }
}


# LaTeX table
colnames(times, do.NULL = TRUE, prefix = "col")
colnames(times) <- names
rownames(times, do.NULL = TRUE, prefix = "col")
rownames(times) <- ns
print(xtable(times,align=c("l|",rep("c",n_methods)),caption="Execution times",label="Table:times"))


# Line plots
exmeth = c(rep(T,4),executeFPE,executeKR) #Indixes of the executed methods
colors = rainbow(n_methods)
if (store) {jpeg(paste0("ET",name,".jpg")) }
plot(ns, times[,1], type="l", ylab="Times (sec)", xlab="Sample size", lwd = 2,
     ylim=c(min(times[!is.na(times)]),max(times[!is.na(times)])), col=colors[1])
points(ns, times[,1], pch=1, lwd=2, col=colors[1])
for (i in 2:n_methods) {
  if (i<5 || (i==5 && executeFPE) || (i==6 && executeKR)) {
    lines(ns, times[,i], type="l", ylab="Times (sec)", xlab="Sample size", lwd = 2, 
          col=colors[i], lty = i)
    points(ns, times[,i], pch=i, lwd=2, col=colors[i])
  }
}
legend("topleft", legend = names[exmeth], col=colors[exmeth], lwd=2, lty=(1:n_methods)[exmeth], 
       pch=(1:n_methods)[exmeth])
if (store) { dev.off() }


# Violin plots for the RKHS-based methods
boxt = boxcolors = NULL
for (i in 1:4) {
  for (j in 1:length(ns)) {
    boxt = cbind(boxt, complete[,(j-1)*n_methods+i]) #Reorder the columns
  }
  boxcolors = c(boxcolors, rep(colors[i],length(ns)))
}
columns = split(boxt,col(boxt))
for (i in 1:length(columns)) {
  temp = columns[[i]]
  columns[[i]] = temp[which(temp!=-1)]
}
if (store) { jpeg(paste0("Vio",name,".jpg"), width = 800, height = 350) }
myVioplot(columns, col=boxcolors, names=rep(ns,4))
legend("topleft", legend=names[1:4], col=colors[1:4], pch=rep(16,4))
if (store) { dev.off() }



==> anc/Test_ExecutionTimeFCAR.R <==
################################################################################
#################################################################################
# Test_ExecutionTimeFCAR.R
#
# The execution times for several orders of the FCAR model with an Ornstein-  
# Uhlenbeck process are measured for the two functional implementations of the   
# RKHS-method proposed in the manuscript. The results are printed as a LaTeX 
# table as well as plotted as functions of the model order and as violin plots.
#
# Author: Beatriz Bueno-Larraz
# Date:   25-01-2018
#
# Notes: 
#   - fda and xtable libraries are required
#   - myVioplot.R contains vioplot function from vioplot package modified to plot  
#     several colors and to admit a single argument
#   - If the variable "store" is True, the figures are stored as jpeg files
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(fda)
library(xtable)
source("myVioplot.R")
source("FPE.R")
source("KR.R")
source("RKHS.R")
source("Simulate_data.R")


store = F #If T, the figures are stored
print_info = T #If T, the iteration number is printed

n = 115 #Sample size
m = 100 #Sample size of training set
Nt = 100 #Grid size
grid = seq(0,1,length=Nt)
n_iters = 100 #Number of replications of the experiment
dmax = 10 #Maximum number of points p to be selected
qs = c(1,2,3,4,5) #Orders q of the FCAR(q) processes 
name = paste0("OU", length(qs)) #Name to store the plot files
names = c("RKHS+cl (funct)", "RKHS+CV (funct)") #Names of the methods executed
n_methods = length(names) #Number of executed methods

times = timessd = NULL #To store the mean execution times and the standard deviations
complete = NULL #To store all the execution times (for the boxplots)
errors = rep(F,n_methods) #Error flags

for (q in qs) {
  pmax_FCAR = q #Maximum order of the FCAR process
  times_iter = array(NA,c(n_iters,n_methods))
  
  for (iter in 1:n_iters) {
    if (print_info) {print(paste("ORDER: ", q, ", ITER: ",iter))}
    
    # Load the data
    data = generateOU(grid, n=n)
    data_fun = data$fun
    train = 1:m 
    test = (m+1):n
    
    # Center the data: compute the mean for the m train observations
    means <- rowMeans(data_fun$coefs[,train])
    data_fun$coefs = data_fun$coefs-replicate(n,means)
    
    
    ######################
    #  EXECUTION TIMES   #
    ######################
    
    # Functional RKHS + cl
    start.time = Sys.time()
    stop_invf = tryCatch(
      expr=(pred_RKHSf_fun = method_RKHSfun(data_fun,m,grid,qMax=pmax_FCAR,pMax=dmax)$pred),
      error = function(e) {
        return(T)
      }
    )
    end.time = Sys.time()
    
    if (length(stop_invf)!=1) { 
      times_iter[iter,1] = end.time - start.time
    } else { times_iter[iter,1] = -1}
    
    
    # Functional RKHS + CV
    start.time = Sys.time()
    stop_invfCV = tryCatch(
      expr=(pred_RKHSf_funCV = method_RKHSfun(data_fun,m,grid,qMax=pmax_FCAR,pMax=dmax,CV=T)$pred),
      error = function(e) {
        return(T)
      }
    )
    end.time = Sys.time()
    
    if (length(stop_invfCV)!=1) { 
      times_iter[iter,2] = end.time - start.time
    } else { times_iter[iter,2] = -1}
  }
  
  
  #Check if there were some errors
  temp = tempsd = rep(NA,n_methods)
  for (i in 1:n_methods) {
    if (any(times_iter[,i]==-1)) {
      errors[i] = T
    }
    temp[i] = mean(times_iter[which(times_iter[,i]!=-1),i]) 
    tempsd[i] = sd(times_iter[which(times_iter[,i]!=-1),i])
  }
  times = rbind(times, temp)
  timessd = rbind(timessd, tempsd)
  
  complete = cbind(complete, times_iter) #All the execution times (for the boxplots)
}



###########
# OUTPUTS #
###########

# Show error messages if any
messages = c("discrete RKHS with cluster", "discrete RKHS with CV", 
             "functional RKHS with cluster", "functional RKHS with CV")
for (i in 1:n_methods) {
  if (errors[i]) {
    warning(paste("Some", messages[i] ,"repetitions failed (cov matrix not invertible)"))
  }
}


# LaTeX table
colnames(times, do.NULL = TRUE, prefix = "col")
colnames(times) <- names
rownames(times, do.NULL = TRUE, prefix = "col")
rownames(times) <- qs
print(xtable(times,align=c("l|",rep("c",n_methods)),caption="Execution times for FCAR(q)",label="Table:timesFCAR"))


# Line plots
colors = rainbow(n_methods)
if (store) { jpeg(paste0("ET_FCAR_",name,".jpg")) }
plot(qs, times[,1], type="l", ylab="Times (sec)", xlab="Sample size", lwd = 2,
     ylim=c(min(times[!is.nan(times)]),max(times[!is.nan(times)])), col=colors[1])
points(qs, times[,1], pch=1, lwd=2, col=colors[1])
for (i in 2:n_methods) {
  lines(qs, times[,i], type="l", ylab="Times (sec)", xlab="Sample size", lwd = 2, 
        col=colors[i], lty = i)
  points(qs, times[,i], pch=i, lwd=2, col=colors[i])
}
legend("topleft", legend = names, col=colors, lwd=2, lty=1:n_methods, pch=1:n_methods)
if (store) { dev.off() }


# Violin plots
boxt = boxcolors = NULL
for (i in 1:n_methods) {
  for (j in 1:length(qs)) {
    boxt = cbind(boxt, complete[,(j-1)*n_methods+i]) #Reorder the columns
  }
  boxcolors = c(boxcolors, rep(colors[i],length(qs)))
}
columns = split(boxt,col(boxt))
for (i in 1:length(columns)) {
  temp = columns[[i]]
  columns[[i]] = temp[which(temp!=-1)]
}
if (store) { jpeg(paste0("Vio_FCAR_",name,".jpg"), width = 800, height = 350) }
myVioplot(columns, col=boxcolors, names=rep(qs,n_methods))
legend("topleft", legend=names[1:n_methods], col=colors[1:n_methods], pch=rep(16,n_methods))
if (store) { dev.off() }



==> anc/Test_RealData.R <==
################################################################################
#################################################################################
# Test_RealData.R
#
# Compute the three different norms for all the prediction methods (denoted as 
# RKHS+cl, RKHS+CV, fFPE, KR and Naive), using some of the two real data sets. 
# In order to compute the distances, the data sets are splited into m_windows
# blocks. The results are printed as LaTeX tables.
#
# Author: Beatriz Bueno-Larraz
# Date:   31-03-2017
# Modified: 14-02-2018
#
# Notes:   
#   - Methods FPE and KR will be executed only if the corresponding variables 
#     "executeFPE" and "executeKR" are True. Set it to True only if the code
#     files of the methods are available. If the variables are False, the 
#     execution will show some warnings.
#   - fda and xtable libraries are required
#   - The complete final results can be stored in xlsx files
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(fda)
source("RKHS.R")
source("Load_utility.R")
source("Load_temp.R")


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# supnorm
#
# Compute and approximation to the supremum for functional data objects
#
# Input
#   f: functional data object (package fda)
#
# Return
#   Approximated value to the supremum norm of f
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
supnorm <- function(f) {
  points = seq(f$basis$rangeval[1],f$basis$rangeval[2],length=2000)
  return(max(abs(eval.fd(points,f))))
}



# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# L1norm
#
# Compute and approximation to the L1 for functional data objects
#
# Input
#   f: functional data object (package fda)
#
# Return
#   Approximated value to the L1 norm of f
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
L1norm <- function(f) {
  points = seq(f$basis$rangeval[1],f$basis$rangeval[2],length=2000)
  fdisc = sqrt(abs(eval.fd(points,f)))
  basis = create.bspline.basis(c(f$basis$rangeval[1],f$basis$rangeval[2]), nbasis=10, norder=4)
  f2 = Data2fd(points, fdisc, basis)
  return(inprod(f2,f2))
}





# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# Main function
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

# Set to T if the code of any of the methods is available
executeFPE = F 
executeKR = F 
if (executeFPE) {
  source("FPE.R") #Method of Aue et al. (2015) (Not provided)
}
if (executeKR) {
  source("KR.R") #Method of Kokoszka and Reimherr (2012) (Not provided)
}

save = F #If T, the complete results are stored in xlsx files
n_methods = 5 #Number of executed methods: RKHS+cl, RKHS+CV, fFPE, KR, Naive
dmax = dmaxFPE = 10 #Maximum number of elements for the dimension reduction (PCA directions or variables selected)
pmax = 3 #Maximum order of the AR processes
n_windows = 5 #Number of blocks for the test

# Load the data, discrete and functional
# m: sample size of each window
data = load_utility(); name = "Ut"; m=100
#data = load_temp(); name = "Temp"; m=32; dmaxFPE = 9

data_disc = data$disc
data_fun = data$fun

n = nrow(data_disc) #Sample size
Nt = ncol(data_disc) #Grid size
grid = seq(0,1,length=Nt)
test_size = floor((n-m)/n_windows)

error = errord = werror = werrord = NULL #To store the functional and discrete relative errors
times = array(NA, c(n_windows,(n_methods+1))) #To store the execution times
points = list(dCV=list(), dcl=list(), fCV=list(), fcl=list()) #To store the selected points by the 4 RKHS-based methods
stop_invd = F; stop_invdCV = F; stop_invf = F; stop_invfCV = F; #Error flags

for (w in 1:n_windows) {
  train = ((w-1)*test_size+1):((w-1)*test_size+m)
  test = ((w-1)*test_size+m+1):(w*test_size+m)
  
  # Center the data: compute the mean for the m train observations
  # Discrete data
  means = colMeans(data_disc[train,])
  data_discW = data_disc[c(train,test),]-t(replicate(length(c(train,test)),means))
  # Functional data
  means <- rowMeans(data_fun$coefs[,train])
  data_funW = data_fun[c(train,test)]
  data_funW$coefs = data_funW$coefs-replicate(length(c(train,test)),means)
  
  
  ######################
  # PREDICTION METHODS #
  ######################
  
  # Discrete RKHS + cl
  start.time = Sys.time()
  stop_invd = tryCatch({
    pred_RKHS_all = method_RKHS(data_discW,m,grid,qMax=pmax,pMax=dmax)
    pred_RKHS = pred_RKHS_all$pred
    points$dcl[[w]] = pred_RKHS_all$ps
  }, error = function(e) { return(-1) })
  end.time = Sys.time()
  times[w,1] = end.time - start.time
  
  # Discrete RKHS + CV
  start.time = Sys.time()
  stop_invdCV = tryCatch({
    pred_RKHSCV_all = method_RKHS(data_discW,m,grid,qMax=pmax,pMax=dmax,CV=T)
    pred_RKHSCV = pred_RKHSCV_all$pred
    points$dCV[[w]] = pred_RKHSCV_all$ps
  }, error = function(e) { return(-1) })
  end.time = Sys.time()
  times[w,2] = end.time - start.time
  
  # Functional RKHS + cl
  start.time = Sys.time()
  stop_invf = tryCatch({
    pred_RKHS_fun_all = method_RKHSfun(data_funW,m,grid,qMax=pmax,pMax=dmax)
    pred_RKHS_fun = pred_RKHS_fun_all$pred
    points$fcl[[w]] = pred_RKHS_fun_all$ps
    }, error = function(e) { return(-1) })
  end.time = Sys.time()
  times[w,3] = end.time - start.time
  
  # Functional RKHS + CV
  start.time = Sys.time()
  stop_invfCV = tryCatch({
    pred_RKHS_funCV_all = method_RKHSfun(data_funW,m,grid,qMax=pmax,pMax=dmax,CV=T)
    pred_RKHS_funCV = pred_RKHS_funCV_all$pred
    points$fCV[[w]] = pred_RKHS_funCV_all$ps
    }, error = function(e) { return(-1) })
  end.time = Sys.time()
  times[w,4] = end.time - start.time
  
  # fFPE
  if (executeFPE) {
    start.time = Sys.time()
    pred_FPE = method_FPE(data_funW,m,D=dmaxFPE,Pmax=pmax)$pred
    end.time = Sys.time()
    times[w,5] = end.time - start.time
  }
  
  # KR
  if (executeKR) {
    start.time = Sys.time()  
    pred_KR = method_KR(data_funW,m,Pmax=pmax)$pred
    end.time = Sys.time()
    times[w,6] = end.time - start.time
  }
  
  # Naive
  pred_Nd = data_disc[(test-1),]
  pred_Nf = data_fun[(test-1)]
  
  
  #####################
  # FUNCTIONAL ERRORS #
  #####################
  error_Nsup = error_FPEsup = error_RKHSfsup = error_RKHSfCVsup = error_KRsup = NULL #To store supremum norms
  error_N1 = error_FPE1 = error_RKHSf1 = error_RKHSfCV1 = error_KR1 = NULL #To store L1 norms
  error_N2 = error_FPE2 = error_RKHSf2 = error_RKHSfCV2 = error_KR2= NULL #To store L2 norms
  werror_Nsup = werror_FPEsup = werror_RKHSfsup = werror_RKHSfCVsup = werror_KRsup = NULL #To store supremum norms
  werror_N1 = werror_FPE1 = werror_RKHSf1 = werror_RKHSfCV1 = werror_KR1 = NULL #To store L1 norms
  werror_N2 = werror_FPE2 = werror_RKHSf2 = werror_RKHSfCV2 = werror_KR2= NULL #To store L2 norms
  sumsup = sumL1 = sumL2 = 0 #To store the sum of the norms for the relative error
  
  for (i in 1:length(test)) {
    # Quantities for the relative errors
    testsup = supnorm(data_funW[m+i])
    test1 = L1norm(data_funW[m+i])
    test2 = inprod(data_funW[m+i],data_funW[m+i])
    sumsup = sumsup + testsup/length(test)
    sumL1 = sumL1 + test1/length(test)
    sumL2 = sumL2 + test2/length(test)
    
    # Functional RKHS + cl
    if (length(stop_invf)!=1 || stop_invf!=-1) {
      diff = data_funW[m+i]-pred_RKHS_fun[i]
      error_RKHSfsup = c(error_RKHSfsup, supnorm(diff))
      error_RKHSf1 = c(error_RKHSf1, L1norm(diff))
      error_RKHSf2 = c(error_RKHSf2, inprod(diff,diff))
      werror_RKHSfsup = c(werror_RKHSfsup, supnorm(diff)/testsup)
      werror_RKHSf1 = c(werror_RKHSf1, L1norm(diff)/test1)
      werror_RKHSf2 = c(werror_RKHSf2, inprod(diff,diff)/test2)
    } else {
      error_RKHSfsup = error_RKHSf1 = error_RKHSf2 = -1
      werror_RKHSfsup = werror_RKHSf1 = werror_RKHSf2 = -1
    }
    
    # Functional RKHS + CV
    if (length(stop_invfCV)!=1 || stop_invfCV!=-1) {
      diff = data_funW[m+i]-pred_RKHS_funCV[i]
      error_RKHSfCVsup = c(error_RKHSfCVsup, supnorm(diff))
      error_RKHSfCV1 = c(error_RKHSfCV1, L1norm(diff))
      error_RKHSfCV2 = c(error_RKHSfCV2, inprod(diff,diff))
      werror_RKHSfCVsup = c(werror_RKHSfCVsup, supnorm(diff)/testsup)
      werror_RKHSfCV1 = c(werror_RKHSfCV1, L1norm(diff)/test1)
      werror_RKHSfCV2 = c(werror_RKHSfCV2, inprod(diff,diff)/test2)
    } else {
      error_RKHSfCVsup = error_RKHSfCV1 = error_RKHSfCV2 = -1
      werror_RKHSfCVsup = werror_RKHSfCV1 = werror_RKHSfCV2 = -1
    }
    
    # fFPE
    if (executeFPE) {
      diff = data_funW[m+i]-pred_FPE[[i]]
      error_FPEsup = c(error_FPEsup, supnorm(diff))
      error_FPE1 = c(error_FPE1, L1norm(diff))
      error_FPE2 = c(error_FPE2, inprod(diff,diff))
      werror_FPEsup = c(werror_FPEsup, supnorm(diff)/testsup)
      werror_FPE1 = c(werror_FPE1, L1norm(diff)/test1)
      werror_FPE2 = c(werror_FPE2, inprod(diff,diff)/test2)
    }
    
    # KR
    if (executeKR) {
      diff = data_funW[m+i]-pred_KR[[i]]
      error_KRsup = c(error_KRsup, supnorm(diff)) 
      error_KR1 = c(error_KR1, L1norm(diff))
      error_KR2 = c(error_KR2, inprod(diff,diff))
      werror_KRsup = c(werror_KRsup, supnorm(diff)/testsup) 
      werror_KR1 = c(werror_KR1, L1norm(diff)/test1)
      werror_KR2 = c(werror_KR2, inprod(diff,diff)/test2)
    }
    
    # Naive
    diff = data_funW[m+i]-pred_Nf[i]
    error_Nsup = c(error_Nsup, supnorm(diff)) 
    error_N1 = c(error_N1, L1norm(diff))
    error_N2 = c(error_N2, inprod(diff,diff))
    werror_Nsup = c(werror_Nsup, supnorm(diff)/testsup) 
    werror_N1 = c(werror_N1, L1norm(diff)/test1)
    werror_N2 = c(werror_N2, inprod(diff,diff)/test2)
  }

  errorsup = c(mean(error_RKHSfsup),mean(error_RKHSfCVsup),mean(error_FPEsup),mean(error_KRsup),mean(error_Nsup))/sumsup
  errorL1 = c(mean(error_RKHSf1),mean(error_RKHSfCV1),mean(error_FPE1),mean(error_KR1),mean(error_N1))/sumL1
  errorL2 = c(mean(error_RKHSf2),mean(error_RKHSfCV2),mean(error_FPE2),mean(error_KR2),mean(error_N2))/sumL2
  error = rbind(error,c(errorsup,errorL1,errorL2))
  
  werror = rbind(werror,c(mean(werror_RKHSfsup),mean(werror_RKHSfCVsup),mean(werror_FPEsup),mean(werror_KRsup),mean(werror_Nsup),
                         mean(werror_RKHSf1),mean(werror_RKHSfCV1),mean(werror_FPE1),mean(werror_KR1),mean(werror_N1),
                         mean(werror_RKHSf2),mean(werror_RKHSfCV2),mean(werror_FPE2),mean(werror_KR2),mean(werror_N2)))
  
  
  ###################
  # DISCRETE ERRORS #
  ###################
  error_Ndsup = error_FPEdsup = errorD_RKHSdsup = errorD_RKHSdCVsup = error_KRdsup = NULL #To store supremum norms
  error_Nd1 = error_FPEd1 = errorD_RKHSd1 = errorD_RKHSdCV1 = error_KRd1 = NULL #To store L1 norms
  error_Nd2 = error_FPEd2 = errorD_RKHSd2 = errorD_RKHSdCV2 = error_KRd2= NULL #To store L2 norms
  werror_Ndsup = werror_FPEdsup = werrorD_RKHSdsup = werrorD_RKHSdCVsup = werror_KRdsup = NULL #To store supremum norms
  werror_Nd1 = werror_FPEd1 = werrorD_RKHSd1 = werrorD_RKHSdCV1 = werror_KRd1 = NULL #To store L1 norms
  werror_Nd2 = werror_FPEd2 = werrorD_RKHSd2 = werrorD_RKHSdCV2 = werror_KRd2= NULL #To store L2 norms
  sumsup = sumL1 = sumL2 = 0 #To store the sum of the norms for the relative error

  for (i in 1:length(test)) {
    # Quantities for the relative errors
    testsup = max(abs(data_discW[(m+i),]))
    test1 = mean(abs(data_discW[(m+i),]))
    test2 = mean(data_discW[(m+i),]^2)
    sumsup = sumsup + testsup/length(test)
    sumL1 = sumL1 + test1/length(test)
    sumL2 = sumL2 + test2/length(test)
    
    # Discrete RKHS + cl
    if (length(stop_invd)!=1 || stop_invd!=-1) {
      diff = data_discW[(m+i),]-pred_RKHS[i,]
      errorD_RKHSdsup = c(errorD_RKHSdsup, max(abs(diff)))
      errorD_RKHSd1 = c(errorD_RKHSd1, mean(abs(diff)))
      errorD_RKHSd2 = c(errorD_RKHSd2, mean(diff^2))
      werrorD_RKHSdsup = c(werrorD_RKHSdsup, max(abs(diff))/testsup)
      werrorD_RKHSd1 = c(werrorD_RKHSd1, mean(abs(diff))/test1)
      werrorD_RKHSd2 = c(werrorD_RKHSd2, mean(diff^2)/test2)
    } else { 
      errorD_RKHSdsup = errorD_RKHSd1 = errorD_RKHSd2 = -1
      werrorD_RKHSdsup = werrorD_RKHSd1 = werrorD_RKHSd2 = -1
    }
    
    # Discrete RKHS + CV
    if (length(stop_invdCV)!=1 || stop_invdCV!=-1) {
      diff = data_discW[(m+i),]-pred_RKHSCV[i,]
      errorD_RKHSdCVsup = c(errorD_RKHSdCVsup, max(abs(diff)))
      errorD_RKHSdCV1 = c(errorD_RKHSdCV1, mean(abs(diff)))
      errorD_RKHSdCV2 = c(errorD_RKHSdCV2, mean(diff^2))
      werrorD_RKHSdCVsup = c(werrorD_RKHSdCVsup, max(abs(diff))/testsup)
      werrorD_RKHSdCV1 = c(werrorD_RKHSdCV1, mean(abs(diff))/test1)
      werrorD_RKHSdCV2 = c(werrorD_RKHSdCV2, mean(diff^2)/test2)
    } else {
      errorD_RKHSdCVsup = errorD_RKHSdCV1 = errorD_RKHSdCV2 = -1
      werrorD_RKHSdCVsup = werrorD_RKHSdCV1 = werrorD_RKHSdCV2 = -1
    }
    
    # fFPE
    if (executeFPE) {
      diff = data_discW[(m+i),]-eval.fd(grid,pred_FPE[[i]])
      error_FPEdsup = c(error_FPEdsup, max(abs(diff))) 
      error_FPEd1 = c(error_FPEd1, mean(abs(diff))) 
      error_FPEd2 = c(error_FPEd2, mean(diff^2)) 
      werror_FPEdsup = c(werror_FPEdsup, max(abs(diff))/testsup) 
      werror_FPEd1 = c(werror_FPEd1, mean(abs(diff))/test1) 
      werror_FPEd2 = c(werror_FPEd2, mean(diff^2)/test2) 
    }
    
    # KR
    if (executeKR) {
      diff = data_discW[(m+i),]-eval.fd(grid,pred_KR[[i]])
      error_KRdsup = c(error_KRdsup, max(abs(diff))) 
      error_KRd1 = c(error_KRd1, mean(abs(diff))) 
      error_KRd2 = c(error_KRd2, mean(diff^2)) 
      werror_KRdsup = c(werror_KRdsup, max(abs(diff))/testsup) 
      werror_KRd1 = c(werror_KRd1, mean(abs(diff))/test1) 
      werror_KRd2 = c(werror_KRd2, mean(diff^2)/test2) 
    }
    
    # Naive
    diff = data_discW[(m+i),]-pred_Nd[i,]
    error_Ndsup = c(error_Ndsup, max(abs(diff))) 
    error_Nd1 = c(error_Nd1, mean(abs(diff))) 
    error_Nd2 = c(error_Nd2, mean(diff^2)) 
    werror_Ndsup = c(werror_Ndsup, max(abs(diff))/testsup) 
    werror_Nd1 = c(werror_Nd1, mean(abs(diff))/test1) 
    werror_Nd2 = c(werror_Nd2, mean(diff^2)/test2) 
  }
  
  errorsupd = c(mean(errorD_RKHSdsup),mean(errorD_RKHSdCVsup),mean(error_FPEdsup),mean(error_KRdsup),mean(error_Ndsup))/sumsup
  errorL1d = c(mean(errorD_RKHSd1),mean(errorD_RKHSdCV1),mean(error_FPEd1),mean(error_KRd1),mean(error_Nd1))/sumL1
  errorL2d = c(mean(errorD_RKHSd2),mean(errorD_RKHSdCV2),mean(error_FPEd2),mean(error_KRd2),mean(error_Nd2))/sumL2
  errord = rbind(errord,c(errorsupd,errorL1d,errorL2d))
  
  werrord = rbind(werrord,c(mean(werrorD_RKHSdsup),mean(werrorD_RKHSdCVsup),mean(werror_FPEdsup),mean(werror_KRdsup),mean(werror_Ndsup),
                            mean(werrorD_RKHSd1),mean(werrorD_RKHSdCV1),mean(werror_FPEd1),mean(werror_KRd1),mean(werror_Nd1),
                            mean(werrorD_RKHSd2),mean(werrorD_RKHSdCV2),mean(werror_FPEd2),mean(werror_KRd2),mean(werror_Nd2)))
}


###########
# OUTPUTS #
###########

# If some error occurred with the RKHS methods, the involved iterations are discarded
executed_dcl = executed_dcv = executed_fcl = executed_fcv = 1:n_windows
if (any(errord[,1]<0)) { executed_dcl = which(errord[,1]!=-1) }
if (any(errord[,2]<0)) { executed_dcv = which(errord[,2]!=-1) }
if (any(error[,1]<0)) { executed_fcl = which(error[,1]!=-1) }
if (any(error[,2]<0)) { executed_fcv = which(error[,2]!=-1) }

# If some error occurred with the RKHS methods, a warning message is shown
if (length(executed_dcl)<n_windows) {
  warning("Discrete RKHS method with cluster not executed (cov matrix not invertible)")
} 
if (length(executed_dcv)<n_windows) {
  warning("Discrete RKHS method with CV not executed (cov matrix not invertible)")
} 
if (length(executed_fcl)<n_windows) {
  warning("Functional RKHS method with cluster not executed (cov matrix not invertible)")
} 
if (length(executed_fcv)<n_windows) {
  warning("Functional RKHS method with CV not executed (cov matrix not invertible)")
}

# Mean errors
e = error; ed = errord; we = werror; wed = werrord
error = errord = werror = werrord = rep(NA,n_methods*3)
for (i in 0:2) {
  if (length(executed_fcl)>0) {
    error[1+n_methods*i] = mean(e[executed_fcl,1+n_methods*i])
    werror[1+n_methods*i] = mean(we[executed_fcl,1+n_methods*i])
  }
  if (length(executed_fcv)>0) {
    error[2+n_methods*i] = mean(e[executed_fcv,2+n_methods*i])
    werror[2+n_methods*i] = mean(we[executed_fcv,2+n_methods*i])
  }
  error[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(e[,(3+n_methods*i):(n_methods+n_methods*i)])
  werror[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(we[,(3+n_methods*i):(n_methods+n_methods*i)])
  
  if (length(executed_dcl)>0) {
    errord[1+n_methods*i] = mean(ed[executed_dcl,1+n_methods*i])
    werrord[1+n_methods*i] = mean(wed[executed_dcl,1+n_methods*i])
  }
  if (length(executed_dcv)>0) {
    errord[2+n_methods*i] = mean(ed[executed_dcv,2+n_methods*i])
    werrord[2+n_methods*i] = mean(wed[executed_dcv,2+n_methods*i])
  }
  errord[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(ed[,(3+n_methods*i):(n_methods+n_methods*i)])
  werrord[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(wed[,(3+n_methods*i):(n_methods+n_methods*i)])
}
ts = t(as.matrix(colMeans(times)))
colnames(ts, do.NULL = TRUE, prefix = "col")
colnames(ts) = c("RKHS+cl (d)", "RKHS+CV (d)", "RKHS+cl (f)", "RKHS+CV (f)", "fFPE", "KR")

# If desired, the complete error tables are stored
if (save) {
  library(xlsx)
  colnames(e, do.NULL = TRUE, prefix = "col")
  colnames(ed, do.NULL = TRUE, prefix = "col")
  colnames(e) = colnames(ed) = c("RKHSsup", "RKHSCVsup","FPEsup", "KRsup", "Naivesup",
                                 "RKHS1", "RKHSCV1","FPE1", "KR1", "Naive1",
                                 "RKHS2", "RKHSCV2", "FPE2", "KR2", "Naive2")
  write.xlsx(ed,paste0("discreteErrors_",name,".xlsx"))
  write.xlsx(e,paste0("functionalErrors_",name,".xlsx"))
  
  colnames(we, do.NULL = TRUE, prefix = "col")
  colnames(wed, do.NULL = TRUE, prefix = "col")
  colnames(we) = colnames(wed) = c("RKHSsup", "RKHSCVsup","FPEsup", "KRsup", "Naivesup",
                                 "RKHS1", "RKHSCV1","FPE1", "KR1", "Naive1",
                                 "RKHS2", "RKHSCV2", "FPE2", "KR2", "Naive2")
  write.xlsx(wed,paste0("wdiscreteErrors_",name,".xlsx"))
  write.xlsx(we,paste0("wfunctionalErrors_",name,".xlsx"))
  
  write.xlsx(ts,paste0("executionTimes_",name,".xlsx"))
}

# Mean error tables are printed in LaTeX format
edtable = eftable = wedtable = weftable = NULL
for (j in 0:2) {
  edtable = rbind(edtable,errord[j*n_methods+(1:n_methods)])
  eftable = rbind(eftable,error[j*n_methods+(1:n_methods)])
  wedtable = rbind(wedtable,werrord[j*n_methods+(1:n_methods)])
  weftable = rbind(weftable,werror[j*n_methods+(1:n_methods)])
}

colnames(edtable, do.NULL = TRUE, prefix = "col")
colnames(edtable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Naive")
rownames(edtable, do.NULL = TRUE, prefix = "col")
rownames(edtable) <- c("sup", "L1", "L2")

colnames(eftable, do.NULL = TRUE, prefix = "col")
colnames(eftable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Naive")
rownames(eftable, do.NULL = TRUE, prefix = "col")
rownames(eftable) <- c("sup", "L1", "L2")

colnames(wedtable, do.NULL = TRUE, prefix = "col")
colnames(wedtable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Naive")
rownames(wedtable, do.NULL = TRUE, prefix = "col")
rownames(wedtable) <- c("sup", "L1", "L2")

colnames(weftable, do.NULL = TRUE, prefix = "col")
colnames(weftable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Naive")
rownames(weftable, do.NULL = TRUE, prefix = "col")
rownames(weftable) <- c("sup", "L1", "L2")

library(xtable)
print(xtable(edtable,align=c("l",rep("c",n_methods)),caption="Discrete errors (E2)",label="Table:disc"))
print(xtable(eftable,align=c("l",rep("c",n_methods)),caption="Functional errors (E2)",label="Table:fun"))

print(xtable(wedtable,align=c("l",rep("c",n_methods)),caption="Discrete errors (E1)",label="Table:disc"))
print(xtable(weftable,align=c("l",rep("c",n_methods)),caption="Functional errors (E1)",label="Table:fun"))

print(xtable(ts,align=c("l",rep("c",n_methods+1)),caption="Execution times",label="Table:times"))


==> anc/Test_SimulatedData.R <==
################################################################################
#################################################################################
# Test_SimulatedData.R
#
# Compute the three different norms for all the prediction methods (denoted as 
# RKHS+cl, RKHS+CV, fFPE, KR, Exact and Naive), using some of the simulated data 
# sets provided in "generateData.R". In order to compute the distances, the 
# experiment is replicated "n_iters" times. The results are printed as LaTeX
# tables.
#
# Author: Beatriz Bueno-Larraz
# Date:   31-03-2017
#
# Notes:  
#   - Methods FPE and KR will be executed only if the corresponding variables 
#     "executeFPE" and "executeKR" are True. Set it to True only if the code
#     files of the methods are available. If the variables are False, the 
#     execution will show some warnings.
#   - fda and xtable libraries are required
#   - The complete final results can be stored in xlsx files
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(fda)
source("RKHS.R")
source("Simulate_data.R")


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# supnorm
#
# Compute and approximation to the supremum for functional data objects
#
# Input
#   f: functional data object (package fda)
#
# Return
#   Approximated value to the supremum norm of f
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
supnorm <- function(f) {
  points = seq(f$basis$rangeval[1],f$basis$rangeval[2],length=2000)
  return(max(abs(eval.fd(points,f))))
}



# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# L1norm
#
# Compute and approximation to the L1 for functional data objects
#
# Input
#   f: functional data object (package fda)
#
# Return
#   Approximated value to the L1 norm of f
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
L1norm <- function(f) {
  points = seq(f$basis$rangeval[1],f$basis$rangeval[2],length=2000)
  fdisc = sqrt(abs(eval.fd(points,f)))
  basis = create.bspline.basis(c(f$basis$rangeval[1],f$basis$rangeval[2]), nbasis=10, norder=4)
  f2 = Data2fd(points, fdisc, basis)
  return(inprod(f2,f2))
}





# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# Main function
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

# Set to T if the code of any of the methods is available
executeFPE = F 
executeKR = F 
if (executeFPE) {
  source("FPE.R") #Method of Aue et al. (2015) (Not provided)
}
if (executeKR) {
  source("KR.R") #Method of Kokoszka and Reimherr (2012) (Not provided)
}

n = 115 #Sample size
Nt = 100 #Grid size
grid = seq(0,1,length=Nt)
n_iters = 100 #Number of replications of the experiment
m = 100 #Sample size of training set
dmax = 10 #Maximum dimension for PCA
pmax = 3 #Maximum order of the AR processes 
n_methods = 6 #Number of executed methods: RKHS+cl, RKHS+CV, fFPE, KR, Exact, Naive

save = F #If T, the complete results are stored in xlsx files
print_info = T #If T, the iteration number is printed

error = errord = werror = werrord = NULL #To store the functional and discrete errors
times = array(NA,c(n_iters,n_methods)) #To store the execution times
stop_invd = F; stop_invdCV = F; stop_invf = F; stop_invfCV = F #Error flags

for (iter in 1:n_iters) {
  if (print_info) {print(paste("ITER: ",iter))}
  
  # Load the data, discrete and functional
  data = generateOU(grid, n=n); name="OU"; pmax_FCAR = 3 #Maximum order of the FCAR process
  #data = generateBrown(grid, n=n, sin=T); name="Sins"; pmax_FCAR = 1
  #data = generateBrown(grid, n=n, sin=F); name="Logs"; pmax_FCAR = 1
  #data = generateFAR(grid, n=n, s=rep(1,15)); name="FAR"; pmax_FCAR = 1
  
  data_disc = data$disc
  data_fun = data$fun
  exact_disc = data$edisc
  exact_fun = data$efun
  
  train = 1:m 
  test = (m+1):n
  
  # Center the data: compute the mean for the m train observations
  # Discrete data
  means = colMeans(data_disc[train,])
  data_disc = data_disc-t(replicate(n,means))
  exact_disc = exact_disc-t(replicate(n,colMeans(exact_disc[train,])))
  # Functional data
  means <- rowMeans(data_fun$coefs[,train])
  data_fun$coefs = data_fun$coefs-replicate(n,means)
  exact_fun$coefs = exact_fun$coefs-replicate(n,rowMeans(exact_fun$coefs[,train]))
  
  
  ######################
  # PREDICTION METHODS #
  ######################
  
  # Discrete RKHS + cl
  start.time = Sys.time()
  stop_invd = tryCatch(
    expr=(pred_RKHS = method_RKHS(data_disc,m,grid,qMax=pmax_FCAR,pMax=dmax)$pred),
    error = function(e) {
      return(T)
    }
  )
  end.time = Sys.time()
  times[iter,1] = end.time - start.time
  
  # Discrete RKHS + CV
  start.time = Sys.time()
  stop_invdCV = tryCatch(
    expr=(pred_RKHSCV =  method_RKHS(data_disc,m,grid,qMax=pmax_FCAR,pMax=dmax,CV=T)$pred),
    error = function(e) {
      return(T)
    }
  )
  end.time = Sys.time()
  times[iter,2] = end.time - start.time

  # Functional RKHS + cl
  start.time = Sys.time()
  stop_invf = tryCatch(
    expr=(pred_RKHSf_fun = method_RKHSfun(data_fun,m,grid,qMax=pmax_FCAR,pMax=dmax)$pred),
    error = function(e) {
      return(T)
    }
  )
  end.time = Sys.time()
  times[iter,3] = end.time - start.time
  
  # Functional RKHS + CV
  start.time = Sys.time()
  stop_invfCV = tryCatch(
    expr=(pred_RKHSf_funCV = method_RKHSfun(data_fun,m,grid,qMax=pmax_FCAR,pMax=dmax,CV=T)$pred),
    error = function(e) {
      return(T)
    }
  )
  end.time = Sys.time()
  times[iter,4] = end.time - start.time
  
  # fFPE
  if (executeFPE) {
    start.time = Sys.time()
    pred_FPE = method_FPE(data_fun,m,D=dmax,Pmax=pmax)$pred
    end.time = Sys.time()
    times[iter,5] = end.time - start.time
  }
  
  # KR
  if (executeKR) {
    start.time = Sys.time()
    pred_KR = method_KR(data_fun,m,Pmax=pmax)$pred
    end.time = Sys.time()
    times[iter,6] = end.time - start.time
  }
  
  # Exact
  pred_exactd = exact_disc[test,]
  pred_exactf = exact_fun[test]
  
  # Naive
  pred_Nd = data_disc[(test-1),]
  pred_Nf = data_fun[(test-1)]
  
  
  #####################
  # FUNCTIONAL ERRORS #
  #####################
  error_Nsup = error_EXsup = error_FPEsup = error_RKHSfsup = error_RKHSfCVsup = error_KRsup = NULL #To store supremum norms
  error_N1 = error_EX1 = error_FPE1 = error_RKHSf1 = error_RKHSfCV1 = error_KR1 = NULL #To store L1 norms
  error_N2 = error_EX2 = error_FPE2 = error_RKHSf2 = error_RKHSfCV2 = error_KR2= NULL #To store L2 norms
  werror_Nsup = werror_EXsup = werror_FPEsup = werror_RKHSfsup = werror_RKHSfCVsup = werror_KRsup = NULL #To store supremum norms
  werror_N1 = werror_EX1 = werror_FPE1 = werror_RKHSf1 = werror_RKHSfCV1 = werror_KR1 = NULL #To store L1 norms
  werror_N2 = werror_EX2 = werror_FPE2 = werror_RKHSf2 = werror_RKHSfCV2 = werror_KR2= NULL #To store L2 norms
  sumsup = sumL1 = sumL2 = 0 #To store the sum of the norms for the relative error

  for (i in 1:length(test)) {
    # Quantities for the relative errors
    testsup = supnorm(data_fun[m+i])
    test1 = L1norm(data_fun[m+i])
    test2 = inprod(data_fun[m+i],data_fun[m+i])
    sumsup = sumsup + testsup/length(test)
    sumL1 = sumL1 + test1/length(test)
    sumL2 = sumL2 + test2/length(test)
    
    # Functional RKHS + cl
    if (length(stop_invf)!=1) {
      diff = data_fun[m+i]-pred_RKHSf_fun[i]
      error_RKHSfsup = c(error_RKHSfsup, supnorm(diff))
      error_RKHSf1 = c(error_RKHSf1, L1norm(diff))
      error_RKHSf2 = c(error_RKHSf2, inprod(diff,diff))
      werror_RKHSfsup = c(werror_RKHSfsup, supnorm(diff)/testsup)
      werror_RKHSf1 = c(werror_RKHSf1, L1norm(diff)/test1)
      werror_RKHSf2 = c(werror_RKHSf2, inprod(diff,diff)/test2)
    } else {
      error_RKHSfsup = error_RKHSf1 = error_RKHSf2 = -1
      werror_RKHSfsup = werror_RKHSf1 = werror_RKHSf2 = -1
    }
    
    # Functional RKHS + CV
    if (length(stop_invfCV)!=1) {
      diff = data_fun[m+i]-pred_RKHSf_funCV[i]
      error_RKHSfCVsup = c(error_RKHSfCVsup, supnorm(diff))
      error_RKHSfCV1 = c(error_RKHSfCV1, L1norm(diff))
      error_RKHSfCV2 = c(error_RKHSfCV2, inprod(diff,diff))
      werror_RKHSfCVsup = c(werror_RKHSfCVsup, supnorm(diff)/testsup)
      werror_RKHSfCV1 = c(werror_RKHSfCV1, L1norm(diff)/test1)
      werror_RKHSfCV2 = c(werror_RKHSfCV2, inprod(diff,diff)/test2)
    } else {
      error_RKHSfCVsup = error_RKHSfCV1 = error_RKHSfCV2 = -1
      werror_RKHSfCVsup = werror_RKHSfCV1 = werror_RKHSfCV2 = -1
    }
    
    if (executeFPE) {
      diff = data_fun[m+i]-pred_FPE[[i]]
      error_FPEsup = c(error_FPEsup, supnorm(diff))
      error_FPE1 = c(error_FPE1, L1norm(diff))
      error_FPE2 = c(error_FPE2, inprod(diff,diff))
      werror_FPEsup = c(werror_FPEsup, supnorm(diff)/testsup)
      werror_FPE1 = c(werror_FPE1, L1norm(diff)/test1)
      werror_FPE2 = c(werror_FPE2, inprod(diff,diff)/test2)
    }
    
    # KR
    if (executeKR) {
      diff = data_fun[m+i]-pred_KR[[i]]
      error_KRsup = c(error_KRsup, supnorm(diff)) 
      error_KR1 = c(error_KR1, L1norm(diff))
      error_KR2 = c(error_KR2, inprod(diff,diff))
      werror_KRsup = c(werror_KRsup, supnorm(diff)/testsup) 
      werror_KR1 = c(werror_KR1, L1norm(diff)/test1)
      werror_KR2 = c(werror_KR2, inprod(diff,diff)/test2)
    }

    # Exact
    diff = data_fun[m+i]-pred_exactf[i]
    error_EXsup = c(error_EXsup, supnorm(diff)) 
    error_EX1 = c(error_EX1, L1norm(diff))
    error_EX2 = c(error_EX2, inprod(diff,diff))
    werror_EXsup = c(werror_EXsup, supnorm(diff)/testsup) 
    werror_EX1 = c(werror_EX1, L1norm(diff)/test1)
    werror_EX2 = c(werror_EX2, inprod(diff,diff)/test2)
    
    # Naive
    diff = data_fun[m+i]-pred_Nf[i]
    error_Nsup = c(error_Nsup, supnorm(diff)) 
    error_N1 = c(error_N1, L1norm(diff))
    error_N2 = c(error_N2, inprod(diff,diff))
    werror_Nsup = c(werror_Nsup, supnorm(diff)/testsup) 
    werror_N1 = c(werror_N1, L1norm(diff)/test1)
    werror_N2 = c(werror_N2, inprod(diff,diff)/test2)
  }
  
  errorsup = c(mean(error_RKHSfsup),mean(error_RKHSfCVsup),mean(error_FPEsup),mean(error_KRsup),mean(error_EXsup),mean(error_Nsup))/sumsup
  errorL1 = c(mean(error_RKHSf1),mean(error_RKHSfCV1),mean(error_FPE1),mean(error_KR1),mean(error_EX1),mean(error_N1))/sumL1
  errorL2 = c(mean(error_RKHSf2),mean(error_RKHSfCV2),mean(error_FPE2),mean(error_KR2),mean(error_EX2),mean(error_N2))/sumL2
  error = rbind(error,c(errorsup,errorL1,errorL2))
  
  werror = rbind(werror,c(mean(werror_RKHSfsup),mean(werror_RKHSfCVsup),mean(werror_FPEsup),mean(werror_KRsup),mean(werror_EXsup),mean(werror_Nsup),
                          mean(werror_RKHSf1),mean(werror_RKHSfCV1),mean(werror_FPE1),mean(werror_KR1),mean(werror_EX1),mean(werror_N1),
                          mean(werror_RKHSf2),mean(werror_RKHSfCV2),mean(werror_FPE2),mean(werror_KR2),mean(werror_EX2),mean(werror_N2)))
  
  
  ###################
  # DISCRETE ERRORS #
  ###################
  error_Ndsup = error_EXdsup = error_FPEdsup = errorD_RKHSdsup = errorD_RKHSdCVsup = error_KRdsup = NULL #To store supremum norms
  error_Nd1 = error_EXd1 = error_FPEd1 = errorD_RKHSd1 = errorD_RKHSdCV1 = error_KRd1 = NULL #To store L1 norms
  error_Nd2 = error_EXd2 = error_FPEd2 = errorD_RKHSd2 = errorD_RKHSdCV2 = error_KRd2= NULL #To store L2 norms
  werror_Ndsup = werror_EXdsup = werror_FPEdsup = werrorD_RKHSdsup = werrorD_RKHSdCVsup = werror_KRdsup = NULL #To store supremum norms
  werror_Nd1 = werror_EXd1 = werror_FPEd1 = werrorD_RKHSd1 = werrorD_RKHSdCV1 = werror_KRd1 = NULL #To store L1 norms
  werror_Nd2 = werror_EXd2 = werror_FPEd2 = werrorD_RKHSd2 = werrorD_RKHSdCV2 = werror_KRd2= NULL #To store L2 norms
  for (i in 1:length(test)) {
    # Quantities for the relative errors
    testsup = max(abs(data_disc[(m+i),]))
    test1 = mean(abs(data_disc[(m+i),]))
    test2 = mean(data_disc[(m+i),]^2)
    sumsup = sumsup + testsup/length(test)
    sumL1 = sumL1 + test1/length(test)
    sumL2 = sumL2 + test2/length(test)
    
    # Discrete RKHS + cl
    if (length(stop_invd)!=1) {
      diff = data_disc[(m+i),]-pred_RKHS[i,]
      errorD_RKHSdsup = c(errorD_RKHSdsup, max(abs(diff)))
      errorD_RKHSd1 = c(errorD_RKHSd1, mean(abs(diff)))
      errorD_RKHSd2 = c(errorD_RKHSd2, mean(diff^2))
      werrorD_RKHSdsup = c(werrorD_RKHSdsup, max(abs(diff))/testsup)
      werrorD_RKHSd1 = c(werrorD_RKHSd1, mean(abs(diff))/test1)
      werrorD_RKHSd2 = c(werrorD_RKHSd2, mean(diff^2)/test2)
    } else {
      errorD_RKHSdsup = errorD_RKHSd1 = errorD_RKHSd2 = -1
      werrorD_RKHSdsup = werrorD_RKHSd1 = werrorD_RKHSd2 = -1
    }
    
    # Discrete RKHS + CV
    if (length(stop_invdCV)!=1) {
      diff = data_disc[(m+i),]-pred_RKHSCV[i,]
      errorD_RKHSdCVsup = c(errorD_RKHSdCVsup, max(abs(diff)))
      errorD_RKHSdCV1 = c(errorD_RKHSdCV1, mean(abs(diff)))
      errorD_RKHSdCV2 = c(errorD_RKHSdCV2, mean(diff^2))
      werrorD_RKHSdCVsup = c(werrorD_RKHSdCVsup, max(abs(diff))/testsup)
      werrorD_RKHSdCV1 = c(werrorD_RKHSdCV1, mean(abs(diff))/test1)
      werrorD_RKHSdCV2 = c(werrorD_RKHSdCV2, mean(diff^2)/test2)
    } else {
      errorD_RKHSdCVsup = errorD_RKHSdCV1 = errorD_RKHSdCV2 = -1
      werrorD_RKHSdCVsup = werrorD_RKHSdCV1 = werrorD_RKHSdCV2 = -1
    }
    
    # fFPE
    if (executeFPE) {
      diff = data_disc[(m+i),]-eval.fd(grid,pred_FPE[[i]])
      error_FPEdsup = c(error_FPEdsup, max(abs(diff))) 
      error_FPEd1 = c(error_FPEd1, mean(abs(diff)))
      error_FPEd2 = c(error_FPEd2, mean(diff^2)) 
      werror_FPEdsup = c(werror_FPEdsup, max(abs(diff))/testsup) 
      werror_FPEd1 = c(werror_FPEd1, mean(abs(diff))/test1)
      werror_FPEd2 = c(werror_FPEd2, mean(diff^2)/test2) 
    }
    
    # KR
    if (executeKR) {
      diff = data_disc[(m+i),]-eval.fd(grid,pred_KR[[i]])
      error_KRdsup = c(error_KRdsup, max(abs(diff))) 
      error_KRd1 = c(error_KRd1, mean(abs(diff))) 
      error_KRd2 = c(error_KRd2, mean(diff^2))
      werror_KRdsup = c(werror_KRdsup, max(abs(diff))/testsup) 
      werror_KRd1 = c(werror_KRd1, mean(abs(diff))/test1) 
      werror_KRd2 = c(werror_KRd2, mean(diff^2)/test2)
    }
    
    # Exact
    diff = data_disc[(m+i),]-pred_exactd[i,]
    error_EXdsup = c(error_EXdsup, max(abs(diff))) 
    error_EXd1 = c(error_EXd1, mean(abs(diff))) 
    error_EXd2 = c(error_EXd2, mean(diff^2)) 
    werror_EXdsup = c(werror_EXdsup, max(abs(diff))/testsup) 
    werror_EXd1 = c(werror_EXd1, mean(abs(diff))/test1) 
    werror_EXd2 = c(werror_EXd2, mean(diff^2)/test2) 
    
    # Naive
    diff = data_disc[(m+i),]-pred_Nd[i,]
    error_Ndsup = c(error_Ndsup, max(abs(diff)))
    error_Nd1 = c(error_Nd1, mean(abs(diff)))
    error_Nd2 = c(error_Nd2, mean(diff^2))
    werror_Ndsup = c(werror_Ndsup, max(abs(diff))/testsup)
    werror_Nd1 = c(werror_Nd1, mean(abs(diff))/test1)
    werror_Nd2 = c(werror_Nd2, mean(diff^2)/test2)
  }
  
  errorsupd = c(mean(errorD_RKHSdsup),mean(errorD_RKHSdCVsup),mean(error_FPEdsup),mean(error_KRdsup),mean(error_EXdsup),mean(error_Ndsup))/sumsup
  errorL1d = c(mean(errorD_RKHSd1),mean(errorD_RKHSdCV1),mean(error_FPEd1),mean(error_KRd1),mean(error_EXd1),mean(error_Nd1))/sumL1
  errorL2d = c(mean(errorD_RKHSd2),mean(errorD_RKHSdCV2),mean(error_FPEd2),mean(error_KRd2),mean(error_EXd2),mean(error_Nd2))/sumL2
  errord = rbind(errord,c(errorsupd,errorL1d,errorL2d))
  
  werrord = rbind(werrord,c(mean(werrorD_RKHSdsup),mean(werrorD_RKHSdCVsup),mean(werror_FPEdsup),mean(werror_KRdsup),mean(werror_EXdsup),mean(werror_Ndsup),
                            mean(werrorD_RKHSd1),mean(werrorD_RKHSdCV1),mean(werror_FPEd1),mean(werror_KRd1),mean(werror_EXd1),mean(werror_Nd1),
                            mean(werrorD_RKHSd2),mean(werrorD_RKHSdCV2),mean(werror_FPEd2),mean(werror_KRd2),mean(werror_EXd2),mean(werror_Nd2)))
}


###########
# OUTPUTS #
###########

# If some error occurred with the RKHS methods, the involved iterations are discarded
executed_dcl = executed_dcv = executed_fcl = executed_fcv = 1:n_iters
if (any(errord[,1]==-1)) { executed_dcl = which(errord[,1]!=-1) }
if (any(errord[,2]==-1)) { executed_dcv = which(errord[,2]!=-1) }
if (any(error[,1]==-1)) { executed_fcl = which(error[,1]!=-1) }
if (any(error[,2]==-1)) { executed_fcv = which(error[,2]!=-1) }

# If some error occurred with the RKHS methods, a warning message is shown
if (length(executed_dcl)<n_iters) {
  warning("Discrete RKHS method with cluster not executed (cov matrix not invertible)")
} 
if (length(executed_dcv)<n_iters) {
  warning("Discrete RKHS method with CV not executed (cov matrix not invertible)")
} 
if (length(executed_fcl)<n_iters) {
  warning("Functional RKHS method with cluster not executed (cov matrix not invertible)")
} 
if (length(executed_fcv)<n_iters) {
  warning("Functional RKHS method with CV not executed (cov matrix not invertible)")
}

# Mean errors
e = error; ed = errord; we = werror; wed = werrord
error = errord = werror = werrord = rep(NA,n_methods*3)
for (i in 0:2) {
  if (length(executed_fcl)>0) {
    error[1+n_methods*i] = mean(e[executed_fcl,1+n_methods*i])
    werror[1+n_methods*i] = mean(we[executed_fcl,1+n_methods*i])
  }
  if (length(executed_fcv)>0) {
    error[2+n_methods*i] = mean(e[executed_fcv,2+n_methods*i])
    werror[2+n_methods*i] = mean(we[executed_fcv,2+n_methods*i])
  }
  error[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(e[,(3+n_methods*i):(n_methods+n_methods*i)])
  werror[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(we[,(3+n_methods*i):(n_methods+n_methods*i)])

  if (length(executed_dcl)>0) {
    errord[1+n_methods*i] = mean(ed[executed_dcl,1+n_methods*i])
    werrord[1+n_methods*i] = mean(wed[executed_dcl,1+n_methods*i])
  }
  if (length(executed_dcv)>0) {
    errord[2+n_methods*i] = mean(ed[executed_dcv,2+n_methods*i])
    werrord[2+n_methods*i] = mean(wed[executed_dcv,2+n_methods*i])
  }
  errord[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(ed[,(3+n_methods*i):(n_methods+n_methods*i)])
  werrord[(3+n_methods*i):(n_methods+n_methods*i)] = colMeans(wed[,(3+n_methods*i):(n_methods+n_methods*i)])
}
ts = t(as.matrix(colMeans(times)))
colnames(ts, do.NULL = TRUE, prefix = "col")
colnames(ts) = c("RKHS+cl (d)", "RKHS+CV (d)", "RKHS+cl (f)", "RKHS+CV (f)", "fFPE", "KR")

# If desired, the complete error tables are stored
if (save) {
  library(xlsx)
  colnames(e, do.NULL = TRUE, prefix = "col")
  colnames(ed, do.NULL = TRUE, prefix = "col")
  colnames(e) = colnames(ed) = c("RKHSsup", "RKHSCVsup","FPEsup", "KRsup", "Exactsup", "Naivesup",
                                 "RKHS1", "RKHSCV1","FPE1", "KR1", "Exact1", "Naive1",
                                 "RKHS2", "RKHSCV2", "FPE2", "KR2", "Exact2", "Naive2")
  write.xlsx(ed,paste0("discreteErrors_",name,".xlsx"))
  write.xlsx(e,paste0("functionalErrors_",name,".xlsx"))
  
  colnames(we, do.NULL = TRUE, prefix = "col")
  colnames(wed, do.NULL = TRUE, prefix = "col")
  colnames(we) = colnames(wed) = c("RKHSsup", "RKHSCVsup","FPEsup", "KRsup", "Exactsup", "Naivesup",
                                 "RKHS1", "RKHSCV1","FPE1", "KR1", "Exact1", "Naive1",
                                 "RKHS2", "RKHSCV2", "FPE2", "KR2", "Exact2", "Naive2")
  write.xlsx(wed,paste0("wdiscreteErrors_",name,".xlsx"))
  write.xlsx(we,paste0("wfunctionalErrors_",name,".xlsx"))
  
  write.xlsx(ts,paste0("executionTimes_",name,".xlsx"))
}

# Mean error tables are printed in LaTeX format
edtable = eftable = wedtable = weftable = NULL
for (j in 0:2) {
  edtable = rbind(edtable,errord[j*n_methods+(1:n_methods)])
  eftable = rbind(eftable,error[j*n_methods+(1:n_methods)])
  wedtable = rbind(wedtable,werrord[j*n_methods+(1:n_methods)])
  weftable = rbind(weftable,werror[j*n_methods+(1:n_methods)])
}

colnames(edtable, do.NULL = TRUE, prefix = "col")
colnames(edtable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Exact", "Naive")
rownames(edtable, do.NULL = TRUE, prefix = "col")
rownames(edtable) <- c("sup", "L1", "L2")

colnames(eftable, do.NULL = TRUE, prefix = "col")
colnames(eftable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Exact", "Naive")
rownames(eftable, do.NULL = TRUE, prefix = "col")
rownames(eftable) <- c("sup", "L1", "L2")

colnames(wedtable, do.NULL = TRUE, prefix = "col")
colnames(wedtable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Exact", "Naive")
rownames(wedtable, do.NULL = TRUE, prefix = "col")
rownames(wedtable) <- c("sup", "L1", "L2")

colnames(weftable, do.NULL = TRUE, prefix = "col")
colnames(weftable) <- c("RKHS+cl", "RKHS+CV", "fFPE", "KR", "Exact", "Naive")
rownames(weftable, do.NULL = TRUE, prefix = "col")
rownames(weftable) <- c("sup", "L1", "L2")


library(xtable)
print(xtable(edtable,align=c("l",rep("c",n_methods)),caption="Discrete errors",label="Table:disc"))
print(xtable(eftable,align=c("l",rep("c",n_methods)),caption="Functional errors",label="Table:fun"))

print(xtable(wedtable,align=c("l",rep("c",n_methods)),caption="Discrete errors (weighted)",label="Table:discw"))
print(xtable(weftable,align=c("l",rep("c",n_methods)),caption="Functional errors (weighted)",label="Table:funw"))

print(xtable(ts,align=c("l",rep("c",n_methods)),caption="Execution times",label="Table:times"))



==> anc/myVioplot.R <==
################################################################################
#################################################################################
# myVioplot.R
#
# It contains the "vioplot" function of the "vioplot" package but modified to
# plot several colors and to admit a data list as input instead of a sequence of
# arguments separated by a comma.
#
# Authors: Daniel Adler and Romain Francois ("vioplot" package)
# Modified: Beatriz Bueno-Larraz
# Date:   31-01-2018
#
# Notes: 
#   - vioplot library is required
#################################################################################
#################################################################################
library(vioplot)

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# myVioplot
#
# Modified "vioplot" function
#
# Input
#   datas: list of vectors containing the measurements to plot
#   rest of parameters of the vioplot function
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
myVioplot <- function (datas, range = 1.5, h = NULL, ylim = NULL, names = NULL, 
                       horizontal = FALSE, col = "magenta", border = "black", lty = 1, 
                       lwd = 1, rectCol = "black", colMed = "white", pchMed = 19, 
                       at, add = FALSE, wex = 1, drawRect = TRUE) 
{
  n <- length(datas)
  if(length(col)==1) col <- rep(col,n)
  if (missing(at)) 
    at <- 1:n
  upper <- vector(mode = "numeric", length = n)
  lower <- vector(mode = "numeric", length = n)
  q1 <- vector(mode = "numeric", length = n)
  q3 <- vector(mode = "numeric", length = n)
  med <- vector(mode = "numeric", length = n)
  base <- vector(mode = "list", length = n)
  height <- vector(mode = "list", length = n)
  baserange <- c(Inf, -Inf)
  args <- list(display = "none")
  if (!(is.null(h))) 
    args <- c(args, h = h)
  for (i in 1:n) {
    data <- datas[[i]]
    data.min <- min(data)
    data.max <- max(data)
    q1[i] <- quantile(data, 0.25)
    q3[i] <- quantile(data, 0.75)
    med[i] <- median(data)
    iqd <- q3[i] - q1[i]
    upper[i] <- min(q3[i] + range * iqd, data.max)
    lower[i] <- max(q1[i] - range * iqd, data.min)
    est.xlim <- c(min(lower[i], data.min), max(upper[i], 
                                               data.max))
    smout <- do.call("sm.density", c(list(data, xlim = est.xlim), 
                                     args))
    hscale <- 0.4/max(smout$estimate) * wex
    base[[i]] <- smout$eval.points
    height[[i]] <- smout$estimate * hscale
    t <- range(base[[i]])
    baserange[1] <- min(baserange[1], t[1])
    baserange[2] <- max(baserange[2], t[2])
  }
  if (!add) {
    xlim <- if (n == 1) 
      at + c(-0.5, 0.5)
    else range(at) + min(diff(at))/2 * c(-1, 1)
    if (is.null(ylim)) {
      ylim <- baserange
    }
  }
  if (is.null(names)) {
    label <- 1:n
  }
  else {
    label <- names
  }
  boxwidth <- 0.05 * wex
  if (!add) 
    plot.new()
  if (!horizontal) {
    if (!add) {
      plot.window(xlim = xlim, ylim = ylim)
      axis(2)
      axis(1, at = at, label = label)
    }
    box()
    for (i in 1:n) {
      polygon(c(at[i] - height[[i]], rev(at[i] + height[[i]])), 
              c(base[[i]], rev(base[[i]])), col = col[i], border = border, 
              lty = lty, lwd = lwd)
      if (drawRect) {
        lines(at[c(i, i)], c(lower[i], upper[i]), lwd = lwd, 
              lty = lty)
        rect(at[i] - boxwidth/2, q1[i], at[i] + boxwidth/2, 
             q3[i], col = rectCol)
        points(at[i], med[i], pch = pchMed, col = colMed)
      }
    }
  }
  else {
    if (!add) {
      plot.window(xlim = ylim, ylim = xlim)
      axis(1)
      axis(2, at = at, label = label)
    }
    box()
    for (i in 1:n) {
      polygon(c(base[[i]], rev(base[[i]])), c(at[i] - height[[i]], 
                                              rev(at[i] + height[[i]])), col = col, border = border, 
              lty = lty, lwd = lwd)
      if (drawRect) {
        lines(c(lower[i], upper[i]), at[c(i, i)], lwd = lwd, 
              lty = lty)
        rect(q1[i], at[i] - boxwidth/2, q3[i], at[i] + 
               boxwidth/2, col = rectCol)
        points(med[i], at[i], pch = pchMed, col = colMed)
      }
    }
  }
  invisible(list(upper = upper, lower = lower, median = med, 
                 q1 = q1, q3 = q3))
}
